The Surrogate Is Not the Reward: Post-Surrogate Primary-Outcome Acquisition in Contextual Bandits

We study contextual bandits in which a surrogate is observed after the action but before the learner decides whether to acquire the primary outcome that defines action value and regret. The value of acquiring the primary outcome depends on both decision relevance (how much the current outcome matters for comparing policies) and the residual uncertainty after observing the surrogate. The Audited Surrogate Bandit (ASB) learns a contextual policy while allocating a budget of $B$ primary-outcome acquisitions over $T$ rounds. ASB sets a pre-surrogate acquisition level from current decision relevance and, after observing the surrogate, redistributes that level using an estimate of that residual uncertainty. For a finite class of $N$ policies over $K$ actions, ASB incurs $\widetilde O[\sqrt{KT\log N}\{1+\sqrt{T/B}\}]$ regret relative to the best policy in the class. In a two-action family where the surrogate does not reveal the better action, a learner that observes the surrogate before deciding whether to acquire can achieve bounded regret, whereas any learner that must decide before seeing the surrogate incurs $\Omega(T/B)$ worst-case regret under the same budget. Synthetic experiments show that both acquisition factors matter: ASB has lower regret than variants using only decision relevance or only residual uncertainty. On a KuaiRec benchmark of user-video interactions, the regret gap relative to relevance-only acquisition widens and then narrows as the budget grows.

==> anc/code/README.md <==
# Audited Surrogate Bandits experiments

Python 3.11 was used for the reported experiments.

## Setup

```bash
bash setup_env.sh
```

## Run

```bash
bash run.sh synthetic --jobs 32
bash run.sh kuairec --jobs 32
```

## Outputs

```text
results/
├── synthetic.pdf
├── synthetic.csv
├── kuairec.pdf
├── kuairec.csv
└── residual_diagnostic.csv
```

KuaiRec is downloaded automatically from its public Zenodo release. To use an existing archive, set `KUAIREC_ZIP=/path/to/KuaiRec.zip`.


==> anc/code/algorithm/__init__.py <==
from .acquisition import waterfill
from .learner import ActionState, ExactPolicyLearner
from .pacing import CountKKTPacer, PacerDecision

__all__ = [
    "ActionState",
    "CountKKTPacer",
    "ExactPolicyLearner",
    "PacerDecision",
    "waterfill",
]


==> anc/code/algorithm/acquisition.py <==
from __future__ import annotations

import numpy as np


def waterfill(
    probs: np.ndarray,
    rms: np.ndarray,
    *,
    base_rho: float,
    floor_rho: float,
) -> np.ndarray:
    probs = np.asarray(probs, dtype=float)
    rms = np.asarray(rms, dtype=float)
    if (
        probs.ndim != 1
        or rms.ndim != 1
        or probs.size != rms.size
        or probs.size == 0
    ):
        raise ValueError(
            "waterfill inputs are not aligned"
        )
    probs = np.clip(probs, 0.0, None)
    probs /= max(float(np.sum(probs)), 1e-15)
    rms = np.clip(rms, 1e-12, None)
    base = float(np.clip(base_rho, 0.0, 1.0))
    floor = float(
        np.clip(min(floor_rho, base), 0.0, 1.0)
    )
    if base <= floor + 1e-14:
        return np.full_like(rms, base)
    if base >= 1.0 - 1e-14:
        return np.ones_like(rms)

    def mass(multiplier: float) -> float:
        return float(
            np.dot(
                probs,
                np.clip(multiplier * rms, floor, 1.0),
            )
        )

    lo = 0.0
    hi = 1.0 / max(float(np.max(rms)), 1e-15)
    while mass(hi) < base - 1e-14 and hi < 1e12:
        hi *= 2.0
    for _ in range(64):
        mid = 0.5 * (lo + hi)
        if mass(mid) < base:
            lo = mid
        else:
            hi = mid
    out = np.clip(hi * rms, floor, 1.0)
    if abs(float(np.dot(probs, out)) - base) > 1e-9:
        raise RuntimeError("waterfill mass identity failed")
    return out


==> anc/code/algorithm/learner.py <==
from __future__ import annotations

from dataclasses import dataclass
import math

import numpy as np


def _smallest_dyadic_cover(value: float, current: float) -> float:
    bound = max(float(current), 1e-12)
    while bound < value:
        bound *= 2.0
    return bound


@dataclass
class ActionState:
    mu: np.ndarray
    bar_p: np.ndarray
    p: np.ndarray
    action: int
    coefficients: np.ndarray
    ell: float
    ell_by_action: np.ndarray
    mean_ell: float
    normalized_ell: float
    policy_actions: np.ndarray


class ExactPolicyLearner:
    """Finite-policy second-order learner used in the reported experiments."""

    def __init__(
        self,
        policies: np.ndarray,
        horizon: int,
        *,
        epsilon: float,
        delta: float = 0.05,
    ) -> None:
        self.policies = np.asarray(policies, dtype=np.int64)
        if self.policies.ndim != 2:
            raise ValueError("policies must be a two-dimensional array")
        self.horizon = int(horizon)
        self.epsilon = float(epsilon)
        self.delta = float(delta)
        self.num_policies = int(self.policies.shape[0])
        self.num_actions = int(np.max(self.policies)) + 1
        self.log_weights = np.zeros(self.num_policies, dtype=float)
        self.log_term = float(np.log(max(8.0, self.num_policies * self.horizon / self.delta)))
        self.range_bound = 1.0
        self.load_allowance = 4.0 * self.range_bound**2 * self.log_term
        self.load_ledger = 0.0
        self.load_restarts = 0
        self.range_surprises = 0
        self.minimum_policy_probability = 1.0 / max(1, self.num_policies)

    def distribution(self) -> np.ndarray:
        shifted = self.log_weights - float(np.max(self.log_weights))
        raw = np.exp(np.clip(shifted, -745.0, 0.0))
        raw = np.maximum(raw, np.finfo(float).tiny)
        mu = raw / float(np.sum(raw))
        if np.any(mu <= 0.0) or not np.all(np.isfinite(mu)):
            raise FloatingPointError("policy distribution lost positive support")
        self.minimum_policy_probability = min(
            self.minimum_policy_probability, float(np.min(mu))
        )
        return mu

    def action_state(self, context: int, u_action: float) -> ActionState:
        mu = self.distribution()
        policy_actions = self.policies[:, int(context)]
        bar_p = np.zeros(self.num_actions, dtype=float)
        for action in range(self.num_actions):
            bar_p[action] = float(mu[policy_actions == action].sum())
        active = bar_p > 0.0
        active_count = int(np.sum(active))
        if active_count == 0:
            raise RuntimeError("no active action")
        p = (1.0 - self.epsilon) * bar_p
        p[active] += self.epsilon / active_count

        ell_by_action = np.zeros(self.num_actions, dtype=float)
        for candidate_action in np.flatnonzero(active):
            a = int(candidate_action)
            coefficients = (
                (policy_actions == a).astype(float) - bar_p[a]
            ) / max(float(p[a]), 1e-15)
            ell_by_action[a] = float(np.max(np.abs(coefficients)))
        mean_ell = float(np.dot(p, ell_by_action))

        action = int(
            np.searchsorted(np.cumsum(p), float(u_action), side="right")
        )
        action = min(action, self.num_actions - 1)
        coefficients = (
            (policy_actions == action).astype(float) - bar_p[action]
        ) / max(float(p[action]), 1e-15)
        ell = float(ell_by_action[action])
        normalized_ell = float(ell / mean_ell) if mean_ell > 1e-15 else 0.0
        return ActionState(
            mu=mu,
            bar_p=bar_p,
            p=p,
            action=action,
            coefficients=coefficients,
            ell=ell,
            ell_by_action=ell_by_action,
            mean_ell=mean_ell,
            normalized_ell=normalized_ell,
            policy_actions=policy_actions,
        )

    def _soft_restart(self, mu: np.ndarray) -> None:
        softened = (
            (1.0 - 1.0 / self.horizon) * mu
            + 1.0 / (self.horizon * self.num_policies)
        )
        self.log_weights = np.log(np.clip(softened, 1e-300, 1.0))
        self.log_weights -= np.max(self.log_weights)

    def _apply_update(self, gains: np.ndarray, eta: float) -> None:
        self.log_weights += eta * gains + eta * eta * gains * gains
        self.log_weights -= np.max(self.log_weights)

    def update(
        self,
        state: ActionState,
        *,
        bridge: float,
        audited: bool,
        outcome: float,
        rho: float,
    ) -> bool:
        current = self.distribution()
        if float(np.max(np.abs(state.mu - current))) > 1e-12:
            raise RuntimeError("stale policy mixture")

        coefficients = np.asarray(state.coefficients, dtype=float)
        propensity = float(rho)
        if not math.isfinite(propensity) or propensity < 0.0:
            raise ValueError("acquisition propensity must be finite and nonnegative")
        if propensity > 1.0 + 1e-12:
            raise ValueError("acquisition propensity exceeds one")

        if propensity <= 0.0:
            gains = np.zeros(self.num_policies, dtype=float)
        else:
            signal = float(bridge)
            if audited:
                signal += (float(outcome) - float(bridge)) / propensity
            gains = coefficients * (signal - 0.5)

        centered = math.fsum(
            float(weight * gain) for weight, gain in zip(current, gains)
        )
        scale = max(1.0, float(np.max(np.abs(gains))))
        if abs(centered) > 1e-10 * scale:
            raise RuntimeError("policy gain centering failed")

        maximum = float(np.max(np.abs(gains)))
        mixture_square = float(np.sum(current * gains * gains))
        surprise = maximum > self.range_bound
        if surprise:
            self.range_bound = _smallest_dyadic_cover(
                maximum, self.range_bound
            )
            self.load_allowance = (
                4.0 * self.range_bound**2 * self.log_term
            )
            self.load_ledger = 0.0
            eta = 1.0 / (2.0 * self.range_bound)
            self._apply_update(gains, eta)
            self.range_surprises += 1
            self._soft_restart(self.distribution())
        else:
            eta = float(np.sqrt(self.log_term / self.load_allowance))
            self._apply_update(gains, eta)
            self.load_ledger += mixture_square
            if self.load_ledger > self.load_allowance:
                self.load_allowance *= 2.0
                self.load_ledger = 0.0
                self.load_restarts += 1
                self._soft_restart(self.distribution())
        return surprise


==> anc/code/algorithm/pacing.py <==
from __future__ import annotations

from dataclasses import dataclass
import math
import random

import numpy as np


@dataclass(frozen=True)
class PacerDecision:
    rho: float
    forced_fill: bool
    exhausted: bool
    priority: float
    guard_priority: float
    guard_active: bool
    multiplier: float
    topup: float = 0.0
    account_before: float = 0.0
    target_topup_rate: float = 0.0
    empirical_topup_rate: float = 0.0
    normalizer_bank_size: int = 0


def _bernoulli_kl(p: float, q: float) -> float:
    p = float(np.clip(p, 0.0, 1.0))
    q = float(np.clip(q, 1e-15, 1.0 - 1e-15))
    out = 0.0
    if p > 0.0:
        out += p * math.log(p / q)
    if p < 1.0:
        out += (1.0 - p) * math.log((1.0 - p) / (1.0 - q))
    return float(out)


def _three_block_lengths(selective_horizon: int) -> tuple[int, ...]:
    horizon = int(max(0, selective_horizon))
    if horizon <= 0:
        return tuple()
    if horizon <= 2:
        return (horizon,)
    first = max(1, horizon // 4)
    remainder = horizon - first
    second = max(1, remainder // 2) if remainder > 1 else remainder
    third = horizon - first - second
    out = tuple(
        int(x) for x in (first, second, third) if int(x) > 0
    )
    if sum(out) != horizon:
        raise RuntimeError("checkpoint schedule mismatch")
    return out


def _guard_count_boundary(
    *,
    epoch_length: int,
    guard_rate: float,
    audit_threshold: int,
    delta_epoch: float,
) -> tuple[int, bool, float]:
    length = int(max(1, epoch_length))
    threshold = int(max(0, audit_threshold))
    guard = float(np.clip(guard_rate, 0.0, 1.0))
    delta = float(np.clip(delta_epoch, 1e-15, 0.5))
    target = math.log(1.0 / delta)
    if threshold <= 0:
        return 0, True, float("inf")
    start = max(0, int(math.floor(guard * length)))
    best_margin = -float("inf")
    for boundary in range(start, threshold):
        success_fraction = (boundary + 1.0) / length
        if success_fraction <= guard + 1e-15:
            continue
        margin = (
            length * _bernoulli_kl(success_fraction, guard) - target
        )
        best_margin = max(best_margin, margin)
        if margin >= -1e-12:
            return int(boundary), True, float(margin)
    return int(max(0, threshold - 1)), False, float(best_margin)


class _ResponseNode:
    __slots__ = (
        "key", "ds", "di", "prio", "left", "right",
        "sum_ds", "sum_di", "max_key"
    )

    def __init__(
        self, key: float, ds: float, di: float, prio: float
    ) -> None:
        self.key = float(key)
        self.ds = float(ds)
        self.di = float(di)
        self.prio = float(prio)
        self.left = None
        self.right = None
        self.sum_ds = float(ds)
        self.sum_di = float(di)
        self.max_key = float(key)


def _response_update(node: _ResponseNode | None) -> None:
    if node is None:
        return
    node.sum_ds = node.ds
    node.sum_di = node.di
    if node.left is not None:
        node.sum_ds += node.left.sum_ds
        node.sum_di += node.left.sum_di
    if node.right is not None:
        node.sum_ds += node.right.sum_ds
        node.sum_di += node.right.sum_di
        node.max_key = node.right.max_key
    else:
        node.max_key = node.key


def _response_rotate_right(node: _ResponseNode) -> _ResponseNode:
    child = node.left
    assert child is not None
    node.left = child.right
    child.right = node
    _response_update(node)
    _response_update(child)
    return child


def _response_rotate_left(node: _ResponseNode) -> _ResponseNode:
    child = node.right
    assert child is not None
    node.right = child.left
    child.left = node
    _response_update(node)
    _response_update(child)
    return child


class _EmpiricalTopupResponse:
    def __init__(self, seed: int = 0) -> None:
        self.root: _ResponseNode | None = None
        self.rng = random.Random(int(seed))
        self.count = 0
        self.max_response = 0.0

    def clear(self) -> None:
        self.root = None
        self.count = 0
        self.max_response = 0.0

    def _insert(
        self,
        node: _ResponseNode | None,
        key: float,
        ds: float,
        di: float,
    ) -> _ResponseNode:
        if node is None:
            return _ResponseNode(key, ds, di, self.rng.random())
        if key == node.key:
            node.ds += ds
            node.di += di
        elif key < node.key:
            node.left = self._insert(node.left, key, ds, di)
            if node.left.prio < node.prio:
                node = _response_rotate_right(node)
        else:
            node.right = self._insert(node.right, key, ds, di)
            if node.right.prio < node.prio:
                node = _response_rotate_left(node)
        _response_update(node)
        return node

    def add(self, route_score: float, guard: float) -> None:
        loading = float(max(0.0, route_score))
        floor = float(np.clip(guard, 0.0, 1.0))
        self.count += 1
        if loading <= 1e-15 or floor >= 1.0 - 1e-15:
            return
        lower = floor / loading
        upper = 1.0 / loading
        self.root = self._insert(
            self.root, lower, +loading, -floor
        )
        self.root = self._insert(
            self.root, upper, -loading, +1.0
        )
        self.max_response += 1.0 - floor

    def response_sum(self, multiplier: float) -> float:
        lam = float(max(0.0, multiplier))
        node = self.root
        slope = 0.0
        intercept = 0.0
        while node is not None:
            if lam < node.key:
                node = node.left
            else:
                if node.left is not None:
                    slope += node.left.sum_ds
                    intercept += node.left.sum_di
                slope += node.ds
                intercept += node.di
                node = node.right
        return float(max(0.0, slope * lam + intercept))

    def mean_response(self, multiplier: float) -> float:
        return self.response_sum(multiplier) / max(1, self.count)

    def generalized_inverse(
        self, target_mean: float
    ) -> float | None:
        if self.count <= 0 or self.root is None:
            return None
        target = float(max(0.0, target_mean)) * self.count
        if target <= 0.0:
            return 0.0
        if target >= self.max_response - 1e-12:
            return float(self.root.max_key)

        def solve(
            node: _ResponseNode,
            slope: float,
            intercept: float,
            previous_key: float,
        ) -> float:
            if node.left is not None:
                left_slope = slope + node.left.sum_ds
                left_intercept = intercept + node.left.sum_di
                left_response = (
                    left_slope * node.left.max_key + left_intercept
                )
                if target <= left_response + 1e-12:
                    return solve(
                        node.left, slope, intercept, previous_key
                    )
                slope = left_slope
                intercept = left_intercept
                previous_key = node.left.max_key

            response_at_key = slope * node.key + intercept
            if target <= response_at_key + 1e-12:
                if slope <= 1e-15:
                    return float(previous_key)
                root = (target - intercept) / slope
                return float(
                    np.clip(root, previous_key, node.key)
                )

            slope += node.ds
            intercept += node.di
            previous_key = node.key
            if node.right is not None:
                right_slope = slope + node.right.sum_ds
                right_intercept = intercept + node.right.sum_di
                right_response = (
                    right_slope * node.right.max_key
                    + right_intercept
                )
                if target <= right_response + 1e-12:
                    return solve(
                        node.right, slope, intercept, previous_key
                    )
                return float(node.right.max_key)
            return float(node.key)

        return solve(self.root, 0.0, 0.0, 0.0)


class CountKKTPacer:
    """Realized-count KKT pacing used in the reported experiments."""

    def __init__(
        self,
        horizon: int,
        budget: int,
        *,
        initialization_rounds: int,
        guard_rate: float,
        delta_cap: float = 0.01,
        response_seed: int = 0,
    ) -> None:
        self.horizon = int(horizon)
        self.budget = int(budget)
        self.initialization_rounds = int(
            np.clip(initialization_rounds, 0, self.budget)
        )
        self.guard_rate = float(max(0.0, guard_rate))
        self.delta_cap = float(
            np.clip(delta_cap, 1e-12, 0.5)
        )
        if self.budget <= 0 or self.budget > self.horizon:
            raise ValueError("budget must lie in 1..horizon")
        if (
            self.initialization_rounds >= self.budget
            and self.budget < self.horizon
        ):
            raise ValueError(
                "initialization must leave selective quota"
            )

        selective_horizon = (
            self.horizon - self.initialization_rounds
        )
        selective_budget = (
            self.budget - self.initialization_rounds
        )
        self.q0 = float(
            selective_budget / max(1, selective_horizon)
        )
        if not (
            self.q0 > self.guard_rate
            or self.q0 >= 1.0 - 1e-15
        ):
            raise ValueError(
                "guard rate exceeds selective quota rate"
            )
        self.block_lengths = _three_block_lengths(
            selective_horizon
        )
        self.delta_epoch = float(
            self.delta_cap / max(1, len(self.block_lengths))
        )
        self.response = _EmpiricalTopupResponse(
            seed=response_seed
        )
        self.current_multiplier: float | None = None

        self.audits = 0
        self.initialization_audits = 0
        self.epoch_index = -1
        self.epoch_end = -1
        self.epoch_m = 0
        self.epoch_stochastic_audits = 0
        self.epoch_guard_count = 0
        self.epoch_guard_cap = 0
        self.epoch_topup_count = 0
        self.epoch_topup_cap = 0
        self.checkpoint_count = 0
        self.previous_checkpoint_q: float | None = None
        self.checkpoint_bad_count = 0
        self._last_stochastic = False
        self._last_forced_fill = False
        self._last_initialization = False

    def structural_reset(self) -> None:
        if self.response.count > 0:
            self.response.clear()

    def _close_epoch(self) -> None:
        if self.epoch_index < 0:
            return
        bad = (
            self.epoch_guard_count > self.epoch_guard_cap
            or self.epoch_stochastic_audits >= self.epoch_m
        )
        self.checkpoint_bad_count += int(bad)
        self.epoch_index = -1

    def _configure_epoch(self, t: int) -> None:
        remaining = self.budget - self.audits
        remaining_rounds = self.horizon - int(t)
        q = float(remaining / remaining_rounds)
        self.previous_checkpoint_q = q

        index = self.checkpoint_count
        if index < len(self.block_lengths):
            length = min(
                int(self.block_lengths[index]),
                remaining_rounds,
            )
        else:
            length = remaining_rounds
        final = bool(
            index >= len(self.block_lengths) - 1
            or length >= remaining_rounds
        )
        if final:
            length = remaining_rounds
        threshold = (
            int(remaining)
            if final
            else min(
                max(1, int(math.ceil(q * length))),
                length,
            )
        )

        guard_cap, feasible, _ = _guard_count_boundary(
            epoch_length=length,
            guard_rate=self.guard_rate,
            audit_threshold=threshold,
            delta_epoch=self.delta_epoch,
        )
        topup_cap = (
            max(0, int(threshold - 1 - guard_cap))
            if feasible
            else 0
        )

        if self.checkpoint_count > 0:
            self.structural_reset()
        self.epoch_index = index
        self.checkpoint_count += 1
        self.epoch_end = int(t + length)
        self.epoch_m = int(threshold)
        self.epoch_stochastic_audits = 0
        self.epoch_guard_count = 0
        self.epoch_guard_cap = int(guard_cap)
        self.epoch_topup_count = 0
        self.epoch_topup_cap = int(topup_cap)

    def _multiplier(self, target_rate: float) -> float:
        root = self.response.generalized_inverse(target_rate)
        if root is not None:
            self.current_multiplier = float(max(0.0, root))
            return self.current_multiplier
        if self.current_multiplier is not None:
            return float(max(0.0, self.current_multiplier))
        return 0.0

    def decide(
        self,
        t: int,
        *,
        guard_loading: float,
        route_loading: float,
        route_score: float,
    ) -> PacerDecision:
        t = int(t)
        self._last_stochastic = False
        self._last_forced_fill = False
        self._last_initialization = False
        remaining = self.budget - self.audits
        remaining_rounds = self.horizon - t

        if remaining <= 0:
            return PacerDecision(
                0.0, False, True, 0.0, 0.0, False, 0.0
            )
        if t < self.initialization_rounds:
            self._last_initialization = True
            return PacerDecision(
                1.0, False, False, 0.0, 1.0, True, 1.0
            )
        if remaining >= remaining_rounds:
            if self.epoch_index >= 0:
                self._close_epoch()
            self._last_forced_fill = True
            return PacerDecision(
                1.0, True, False,
                route_score, self.guard_rate, False, 1.0
            )
        if (
            self.epoch_index >= 0
            and t >= self.epoch_end
        ):
            self._close_epoch()
        if self.epoch_index < 0:
            self._configure_epoch(t)

        guard_loading = float(max(0.0, guard_loading))
        route_loading = float(max(0.0, route_loading))
        route_score = float(
            np.clip(route_score, 0.0, 1.0)
        )
        route_weight = route_loading * route_score
        guard = float(
            np.clip(
                self.guard_rate * guard_loading, 0.0, 1.0
            )
        )
        slots_left = max(1, self.epoch_end - t)
        count_remaining = float(
            max(
                0,
                self.epoch_topup_cap
                - self.epoch_topup_count,
            )
        )
        target_rate = count_remaining / slots_left
        multiplier = self._multiplier(target_rate)
        route_proposal = float(
            np.clip(multiplier * route_weight, 0.0, 1.0)
        )
        desired_topup = max(
            0.0, route_proposal - guard
        )
        available = (
            self.epoch_topup_count < self.epoch_topup_cap
        )
        topup = (
            float(
                min(
                    desired_topup,
                    max(0.0, 1.0 - guard),
                )
            )
            if available
            else 0.0
        )
        rho = float(
            np.clip(guard + topup, 0.0, 1.0)
        )
        empirical = (
            self.response.mean_response(multiplier)
            if self.response.count > 0
            else 0.0
        )
        guard_active = bool(
            guard >= route_proposal - 1e-15
            and guard > 0.0
        )
        self.response.add(route_weight, guard)
        self._last_stochastic = True
        return PacerDecision(
            rho=rho,
            forced_fill=False,
            exhausted=False,
            priority=route_proposal,
            guard_priority=guard,
            guard_active=guard_active,
            multiplier=multiplier,
            topup=topup,
            account_before=count_remaining,
            target_topup_rate=target_rate,
            empirical_topup_rate=empirical,
            normalizer_bank_size=self.response.count,
        )

    def observe(
        self,
        t: int,
        audited: bool,
        *,
        guard_audited: bool = False,
        topup_audited: bool = False,
    ) -> None:
        if self._last_initialization and audited:
            self.initialization_audits += 1
        if self._last_stochastic:
            if audited:
                self.epoch_stochastic_audits += 1
            if guard_audited:
                self.epoch_guard_count += 1
            if topup_audited:
                self.epoch_topup_count += 1
                if self.epoch_topup_count > self.epoch_topup_cap:
                    raise RuntimeError(
                        "top-up count cap exceeded"
                    )
        if audited:
            self.audits += 1


==> anc/code/experiments/kuairec.py <==
from __future__ import annotations

import ast
import hashlib
import math
import os
from pathlib import Path
import urllib.request
import zipfile
from typing import Any

import numpy as np
import pandas as pd

from algorithm import CountKKTPacer, ExactPolicyLearner
from models.kuairec import TRAINING_SEED, fm_model, tower_model
import utils.stats as stats


DATA_URL = "https://zenodo.org/records/18164998/files/KuaiRec.zip"
K = 5
HORIZON = 22_417
N = 9
DELTA = 0.05
EPSILON = math.sqrt(
    K * math.log(max(8.0, N * HORIZON / DELTA)) / HORIZON
)
ALPHA = 1.0 / math.log(8.0 * HORIZON)
GAMMA = 0.75
INITIALIZATION_ROUNDS = 346
CATEGORY_VOCAB = 32
BUDGET_FRACTIONS = (0.02, 0.03, 0.04, 0.06, 0.08, 0.12, 0.16, 0.24)
BUDGETS = tuple(int(round(HORIZON * value)) for value in BUDGET_FRACTIONS)

DEV_BLOCKS = (11, 22, 67, 55, 70, 8, 76, 1, 34, 5, 65, 71, 16, 61, 64, 29)
BENCHMARK_BLOCKS = (19, 33, 18, 47, 17, 26, 68, 48, 79, 63, 72, 50, 0, 15, 10, 27)

BLOCK_VIDEOS = {
    0: (5964, 1324, 2635, 4147, 8716),
    1: (9111, 3818, 7111, 6258, 9908),
    5: (6270, 2611, 631, 7249, 5602),
    8: (2391, 223, 871, 4726, 5450),
    10: (8509, 883, 5755, 10174, 635),
    11: (1875, 6269, 2558, 10259, 8213),
    15: (3685, 10094, 4057, 2756, 5615),
    16: (2574, 817, 9177, 8563, 5591),
    17: (2422, 8426, 5740, 7718, 3249),
    18: (628, 613, 7732, 7214, 1291),
    19: (6325, 8989, 7224, 4540, 1190),
    22: (5628, 570, 5420, 1896, 2491),
    26: (5776, 1183, 4473, 10252, 4409),
    27: (8608, 1376, 2102, 2374, 5278),
    29: (4050, 6041, 5835, 8696, 1170),
    33: (516, 744, 537, 3848, 3669),
    34: (2595, 614, 1329, 2575, 2407),
    47: (2247, 7461, 8460, 887, 10403),
    48: (3910, 7777, 9712, 1319, 1596),
    50: (8571, 9972, 8708, 1005, 8661),
    55: (5838, 5491, 3682, 7700, 2551),
    61: (6278, 9485, 2569, 3020, 9744),
    63: (4141, 5253, 9109, 7692, 7109),
    64: (8537, 7481, 8655, 7560, 5848),
    65: (1166, 9136, 7093, 5564, 825),
    67: (7233, 1265, 1337, 10394, 6059),
    68: (3925, 2131, 9102, 7492, 9114),
    70: (3062, 2350, 9856, 2431, 1212),
    71: (10257, 4404, 8879, 10212, 10189),
    72: (1215, 8514, 9971, 4437, 1990),
    76: (5681, 2288, 724, 8145, 8652),
    79: (9902, 3652, 6109, 3117, 4078),
}

OOF_FOLD = {
    1: 0, 5: 3, 8: 2, 11: 2, 16: 2, 22: 1, 29: 3, 34: 3,
    55: 3, 61: 1, 64: 2, 65: 1, 67: 3, 70: 3, 71: 0, 76: 2,
}

ORDER_SEEDS = np.asarray([
    2403559430, 3334344173, 3941234593, 2339676609, 2215683952, 2781938760,
    2673333028, 2207140527, 830344526, 2405419005, 251756502, 154178594,
    2985279170, 4044000316, 3097305684, 22851498, 258579810, 4210123050,
    1496677993, 510021088, 1750408341, 1850607606, 1706686315, 1978423913,
    154758698, 1700551597, 2580837938, 3542482928, 446719199, 2967742645,
    2316165554, 1295542038,
], dtype=np.uint32)

ACTION_SEEDS = np.asarray([
    2199867016, 267025970, 810918736, 1530655661, 3141996262, 15524933,
    3725831223, 3464955059, 1815615070, 890404191, 817888250, 3767556700,
    1643785055, 402879919, 1842199865, 1193763209, 1135828948, 1864489616,
    2777709498, 2950062712, 3946200752, 3415021711, 3468203451, 2980830084,
    2998885626, 443946339, 3074633040, 2601452354, 3253653449, 3482293168,
    3833503536, 3763878221,
], dtype=np.uint32)

AUDIT_SEEDS = np.asarray([
    [1913024821,1969209778,1967969631,94936806,2373647397,155413015,1390069625,1972466378],
    [560404276,1971615239,1397961020,3467318746,3364151252,644169968,2870036187,4162289348],
    [918929425,2050461254,405819499,2218834968,1661395309,215938259,371850034,2224024894],
    [3438585657,3143172909,1164639470,1774578871,1342051381,3160532412,348641761,1578449771],
    [1350655968,3128202792,1831019145,3305787538,1076467551,1168131731,2144092595,1948668430],
    [379803819,748528071,3926820905,1199372556,1500961940,2060522662,1171677920,2723562591],
    [2515856670,2572635623,3724957710,3942313495,238076972,838758838,3415532809,169206563],
    [1086314791,775364395,1062252564,1867827544,2771764205,3120739085,1259716606,1865640165],
    [2305199651,878448167,148044254,2122385264,4028680508,3020677896,1699089835,3664196418],
    [4279712791,863440913,2106129115,1724169078,3710115217,26046395,679298250,3456974334],
    [3687330685,412388542,1591098976,906661069,1369107607,2825047023,3512700894,1604271664],
    [2514804030,3022153811,3616914227,1642932891,1532633080,645800348,2625840263,976502130],
    [1154160022,3351763007,320734027,3750379996,3339440848,1174084179,2984538030,1502774988],
    [1486044271,1437350004,2045359186,281548693,3780780794,2704436771,3230201698,685294203],
    [881968530,1076289167,2062844081,98786420,682886876,3046743030,148802000,1201015872],
    [640026069,1214107528,2165826494,826289433,2649669919,977443426,945161600,2485525255],
    [129890005,965567044,1586119033,123916741,1064273994,1458305370,2248649744,806938198],
    [172939897,405611841,319875159,3668032574,2701917309,4136136297,1061831844,1401077473],
    [2113620002,2817615212,3556700267,2199260292,3512548480,3035833579,4088977615,3899303117],
    [2550270635,3783532858,1723647665,3998429905,1548861162,2491234503,1975258245,4046409511],
    [2494660956,2604579561,388672359,2928120973,2162184766,1290353451,2447788152,2236772512],
    [1191574608,1389076531,3227190008,2221270261,3259966984,1301220037,974947775,1004142],
    [2265655337,971453491,1495018659,1486653283,2712620154,1258379916,2125652503,1454592512],
    [1264781615,3432720879,4051316856,1303673495,4164860275,2206922101,2274919922,1744281598],
    [1814551135,1133513291,953707005,1520453122,3380316157,2633205509,3724031984,3375350109],
    [2514487395,2825693801,1599721944,3977724668,3299389589,2283609589,261199446,3249112633],
    [1940559837,1734665174,1130148083,3467484255,2977229918,964892803,90309303,1465747201],
    [612349166,3108691059,629785080,1260660634,875768813,70703501,3550864302,4191864802],
    [2670119287,1920299703,506913691,563080472,4182137934,4131977220,1242641060,647434005],
    [182625506,1960052387,2363784226,2278069403,1553532024,1439619347,1632146582,1798665756],
    [2010874729,1943005060,3307105400,4133645178,3221932296,3880600246,534803961,3442576997],
    [3775045824,4158049565,4077963594,4154491147,2471834170,608403567,2515429835,395465135],
], dtype=np.uint32)


def _member(zf: zipfile.ZipFile, basename: str) -> str:
    hits = [
        name for name in zf.namelist()
        if Path(name).name == basename and not name.endswith("/")
    ]
    if len(hits) != 1:
        raise RuntimeError(f"expected one {basename} in KuaiRec.zip")
    return hits[0]


def _parse_categories(value: Any) -> list[int]:
    if isinstance(value, str):
        value = ast.literal_eval(value)
    if value is None or (isinstance(value, float) and np.isnan(value)):
        return []
    if not isinstance(value, (list, tuple)):
        raise RuntimeError("invalid item category field")
    return [int(x) for x in value]


def _download(zip_path: Path) -> None:
    if zip_path.is_file():
        return
    zip_path.parent.mkdir(parents=True, exist_ok=True)
    temporary = zip_path.with_suffix(".part")
    urllib.request.urlretrieve(DATA_URL, temporary)
    temporary.replace(zip_path)


def _selected_feedback(zf: zipfile.ZipFile) -> tuple[pd.DataFrame, dict[int, float]]:
    videos = {video for values in BLOCK_VIDEOS.values() for video in values}
    member = _member(zf, "small_matrix.csv")
    chunks: list[pd.DataFrame] = []
    minimum_duration: dict[int, float] = {}
    with zf.open(member) as handle:
        for chunk in pd.read_csv(
            handle,
            usecols=["user_id", "video_id", "video_duration", "play_duration", "watch_ratio"],
            chunksize=250_000,
            low_memory=False,
        ):
            video = pd.to_numeric(chunk["video_id"], errors="coerce")
            keep = video.isin(videos)
            if not bool(keep.any()):
                continue
            sub = chunk.loc[keep].copy()
            for name in ("user_id", "video_id", "video_duration", "play_duration", "watch_ratio"):
                sub[name] = pd.to_numeric(sub[name], errors="coerce")
            if sub[["user_id", "video_id", "video_duration", "play_duration", "watch_ratio"]].isna().any().any():
                raise RuntimeError("KuaiRec contains a nonnumeric selected feedback field")
            sub["user_id"] = sub["user_id"].astype(np.int64)
            sub["video_id"] = sub["video_id"].astype(np.int64)
            for row in sub[["video_id", "video_duration"]].itertuples(index=False):
                vid = int(row.video_id)
                duration = float(row.video_duration)
                minimum_duration[vid] = min(duration, minimum_duration.get(vid, duration))
            chunks.append(sub)
    frame = pd.concat(chunks, ignore_index=True)
    if frame.duplicated(["user_id", "video_id"]).any():
        raise RuntimeError("KuaiRec selected user-video table contains duplicates")
    return frame, minimum_duration


def _category_mapping(zf: zipfile.ZipFile) -> dict[int, list[int]]:
    videos = {video for values in BLOCK_VIDEOS.values() for video in values}
    with zf.open(_member(zf, "item_categories.csv")) as handle:
        frame = pd.read_csv(handle, usecols=["video_id", "feat"], low_memory=False)
    frame["video_id"] = pd.to_numeric(frame["video_id"], errors="coerce")
    frame = frame[frame["video_id"].isin(videos)]
    mapping: dict[int, list[int]] = {}
    for video, raw in zip(frame["video_id"].astype(np.int64), frame["feat"]):
        values = _parse_categories(raw)
        if len(values) > 4:
            raise RuntimeError("candidate category list is longer than four")
        mapping[int(video)] = values
    if set(mapping) != videos:
        raise RuntimeError("candidate category data are incomplete")
    return mapping


def _surface_rows(
    frame: pd.DataFrame,
    minimum_duration: dict[int, float],
    categories: dict[int, list[int]],
    blocks: tuple[int, ...],
    *,
    order: str,
) -> dict[str, np.ndarray]:
    video_to_block = {
        int(video): int(block)
        for block in blocks
        for video in BLOCK_VIDEOS[int(block)]
    }
    sub = frame[frame["video_id"].isin(video_to_block)].copy()
    sub["block_id"] = sub["video_id"].map(video_to_block).astype(np.int16)
    counts = sub.groupby(["user_id", "block_id"], sort=True)["video_id"].nunique()
    complete = counts[counts == K].index
    rounds = pd.DataFrame({
        "user_id": complete.get_level_values(0).astype(np.int64),
        "block_id": complete.get_level_values(1).astype(np.int16),
    })
    if order == "user_block":
        rounds.sort_values(["user_id", "block_id"], kind="stable", inplace=True, ignore_index=True)
    elif order == "block_user":
        rounds.sort_values(["block_id", "user_id"], kind="stable", inplace=True, ignore_index=True)
    else:
        raise ValueError("unknown row order")

    lookup = sub.set_index(["user_id", "video_id"])
    n = len(rounds)
    user = rounds["user_id"].to_numpy(dtype=np.int64)
    block = rounds["block_id"].to_numpy(dtype=np.int16)
    candidate = np.asarray([BLOCK_VIDEOS[int(b)] for b in block], dtype=np.int64)
    duration = np.asarray([
        [minimum_duration[int(video)] / 1000.0 for video in row]
        for row in candidate
    ], dtype=np.float32)
    category_slots = np.zeros((n, K, 4), dtype=np.int32)
    y = np.empty((n, K), dtype=np.float32)
    s = np.empty((n, K), dtype=np.int64)
    for i in range(n):
        u = int(user[i])
        for action in range(K):
            video = int(candidate[i, action])
            values = categories[video]
            if values:
                category_slots[i, action, :len(values)] = np.asarray(values, dtype=np.int32) + 1
            rec = lookup.loc[(u, video)]
            y[i, action] = np.float32(min(float(rec["watch_ratio"]), 1.0))
            s[i, action] = int(float(rec["play_duration"]) > 7000.0)
    return {
        "X": np.column_stack([user.astype(np.float64), block.astype(np.float64)]).astype(np.float32),
        "user_id": user,
        "block_id": block,
        "candidate_ids": candidate,
        "candidate_duration_seconds": duration,
        "candidate_category_slots": category_slots,
        "y": y,
        "s": s,
    }


def materialize(zip_path: Path) -> tuple[dict[str, np.ndarray], dict[str, np.ndarray]]:
    _download(zip_path)
    with zipfile.ZipFile(zip_path) as zf:
        frame, minimum_duration = _selected_feedback(zf)
        categories = _category_mapping(zf)
    dev = _surface_rows(
        frame, minimum_duration, categories, DEV_BLOCKS, order="user_block"
    )
    benchmark = _surface_rows(
        frame, minimum_duration, categories, BENCHMARK_BLOCKS, order="block_user"
    )
    if len(dev["user_id"]) != 22_401:
        raise RuntimeError(f"unexpected development state count: {len(dev['user_id'])}")
    if len(benchmark["user_id"]) != HORIZON:
        raise RuntimeError(f"unexpected benchmark state count: {len(benchmark['user_id'])}")
    return dev, benchmark


def _stable_u64(token: str) -> int:
    return int.from_bytes(hashlib.sha256(token.encode("utf-8")).digest()[:8], "little")


def selected_training_states(dev: dict[str, np.ndarray]) -> np.ndarray:
    users = np.asarray(dev["user_id"], dtype=np.int64)
    blocks = np.asarray(dev["block_id"], dtype=np.int64)
    fit_idx = np.arange(len(users), dtype=np.int64)
    fit_users = np.unique(users)
    candidate: dict[int, np.ndarray] = {}
    choices: dict[int, list[int]] = {}
    for raw_user in fit_users:
        user = int(raw_user)
        idx = fit_idx[users == user]
        candidate[user] = idx
        choices[user] = sorted(int(x) for x in np.unique(blocks[idx]))

    user_order = sorted(
        (int(x) for x in fit_users),
        key=lambda user: (
            len(choices[user]),
            _stable_u64(f"krc-user-balanced-user|{user}"),
            user,
        ),
    )
    block_count = {int(block): 0 for block in sorted(set(int(x) for x in blocks))}
    assigned_block: dict[int, int] = {}
    assigned_state: dict[int, int] = {}
    for user in user_order:
        block = min(
            choices[user],
            key=lambda value: (
                block_count[value],
                _stable_u64(f"krc-user-balanced-user-block|{user}|{value}"),
                value,
            ),
        )
        candidates = candidate[user]
        candidates = candidates[blocks[candidates] == block]
        state = min(
            (int(i) for i in candidates),
            key=lambda i: (
                _stable_u64(f"krc-user-balanced-user-state|{user}|{i}"),
                i,
            ),
        )
        assigned_block[user] = block
        assigned_state[user] = state
        block_count[block] += 1

    for missing in [block for block, count in block_count.items() if count == 0]:
        movable: list[tuple[int, int, int]] = []
        for user in user_order:
            source = assigned_block[user]
            if block_count[source] <= 1 or missing not in choices[user]:
                continue
            movable.append((
                -block_count[source],
                _stable_u64(f"krc-user-balanced-repair|{missing}|{user}"),
                user,
            ))
        if not movable:
            raise RuntimeError("cannot balance selected training blocks")
        _, _, user = min(movable)
        source = assigned_block[user]
        candidates = candidate[user]
        candidates = candidates[blocks[candidates] == missing]
        state = min(
            (int(i) for i in candidates),
            key=lambda i: (
                _stable_u64(f"krc-user-balanced-repair-state|{user}|{i}"),
                i,
            ),
        )
        block_count[source] -= 1
        block_count[missing] += 1
        assigned_block[user] = missing
        assigned_state[user] = state

    selected = np.asarray(sorted(assigned_state.values()), dtype=np.int64)
    if len(selected) != 1_411 or len(np.unique(users[selected])) != 1_411:
        raise RuntimeError("training-state selection did not select one state per user")
    return selected


def _training_arrays(
    dev: dict[str, np.ndarray], selected: np.ndarray
) -> dict[str, np.ndarray | float]:
    users = np.asarray(dev["user_id"], dtype=np.int64)
    user_ids = np.unique(users)
    user_pos = np.searchsorted(user_ids, users)
    duration = np.asarray(dev["candidate_duration_seconds"], dtype=np.float32)
    duration_selected = duration[selected].reshape(-1)
    return {
        "user_ids": user_ids,
        "user_pos": user_pos,
        "y": np.asarray(dev["y"], dtype=np.float32),
        "duration": duration,
        "cats": np.asarray(dev["candidate_category_slots"], dtype=np.int64),
        "duration_mean": float(np.mean(duration_selected)),
        "duration_scale": float(np.std(duration_selected)),
    }


def _flat_selected(data: dict[str, Any], selected: np.ndarray):
    user = np.repeat(np.asarray(data["user_pos"])[selected], K).astype(np.int64)
    y = np.asarray(data["y"])[selected].reshape(-1).astype(np.float32)
    duration = np.asarray(data["duration"])[selected].reshape(-1).astype(np.float32)
    z = ((duration - float(data["duration_mean"])) / float(data["duration_scale"])).astype(np.float32)
    cats = np.asarray(data["cats"])[selected].reshape(-1, 4).astype(np.int64)
    return user, z, cats, y


def _train_pointwise(
    model, torch, data: dict[str, Any], selected: np.ndarray, *, epochs: int, weight_decay: float
) -> None:
    user, z, cats, y = _flat_selected(data, selected)
    optimizer = torch.optim.Adam(model.parameters(), lr=1e-3, weight_decay=weight_decay)
    generator = torch.Generator(device="cpu")
    generator.manual_seed(TRAINING_SEED)
    for _ in range(int(epochs)):
        order = torch.randperm(len(y), generator=generator).numpy()
        for start in range(0, len(y), 8192):
            idx = order[start:start + 8192]
            prediction = model(
                torch.from_numpy(user[idx]),
                torch.from_numpy(z[idx]),
                torch.from_numpy(cats[idx]),
            )
            target = torch.from_numpy(y[idx])
            loss = torch.mean((prediction - target) ** 2)
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()


def _train_pairwise(
    model, torch, data: dict[str, Any], selected: np.ndarray
) -> None:
    left_user: list[int] = []
    left_z: list[float] = []
    left_cat: list[np.ndarray] = []
    right_user: list[int] = []
    right_z: list[float] = []
    right_cat: list[np.ndarray] = []
    weights: list[float] = []
    y = np.asarray(data["y"])
    duration = np.asarray(data["duration"])
    cats = np.asarray(data["cats"])
    user_pos = np.asarray(data["user_pos"])
    mean = float(data["duration_mean"])
    scale = float(data["duration_scale"])
    for i in selected:
        for a in range(K):
            for b in range(a + 1, K):
                difference = float(y[i, a] - y[i, b])
                if abs(difference) <= 1e-8:
                    continue
                high, low = (a, b) if difference > 0.0 else (b, a)
                user = int(user_pos[i])
                left_user.append(user)
                right_user.append(user)
                left_z.append((float(duration[i, high]) - mean) / scale)
                right_z.append((float(duration[i, low]) - mean) / scale)
                left_cat.append(cats[i, high])
                right_cat.append(cats[i, low])
                weights.append(abs(difference))

    lu = np.asarray(left_user, dtype=np.int64)
    lz = np.asarray(left_z, dtype=np.float32)
    lc = np.asarray(left_cat, dtype=np.int64)
    ru = np.asarray(right_user, dtype=np.int64)
    rz = np.asarray(right_z, dtype=np.float32)
    rc = np.asarray(right_cat, dtype=np.int64)
    weight = np.asarray(weights, dtype=np.float32)

    optimizer = torch.optim.Adam(model.parameters(), lr=1e-3, weight_decay=0.1)
    generator = torch.Generator(device="cpu")
    generator.manual_seed(TRAINING_SEED)
    for _ in range(100):
        order = torch.randperm(len(weight), generator=generator).numpy()
        for start in range(0, len(weight), 16384):
            idx = order[start:start + 16384]
            high = model(
                torch.from_numpy(lu[idx]),
                torch.from_numpy(lz[idx]),
                torch.from_numpy(lc[idx]),
            )
            low = model(
                torch.from_numpy(ru[idx]),
                torch.from_numpy(rz[idx]),
                torch.from_numpy(rc[idx]),
            )
            w = torch.from_numpy(weight[idx])
            loss_vector = torch.nn.functional.softplus(-(high - low))
            loss = torch.sum(w * loss_vector) / torch.sum(w)
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()


def _freeze_fm(model, data: dict[str, Any]) -> dict[str, np.ndarray]:
    return {
        "bias": np.asarray([float(model.bias.detach().cpu())], dtype=np.float32),
        "user_ids": np.asarray(data["user_ids"], dtype=np.int64),
        "user_bias": model.user_bias.weight.detach().cpu().numpy().reshape(-1).astype(np.float32),
        "cat_bias": model.cat_bias.weight.detach().cpu().numpy().reshape(-1).astype(np.float32),
        "user_emb": model.user_emb.weight.detach().cpu().numpy().astype(np.float32),
        "cat_emb": model.cat_emb.weight.detach().cpu().numpy().astype(np.float32),
        "duration_weight": np.asarray([float(model.duration_weight.detach().cpu())], dtype=np.float32),
        "duration_emb": model.duration_emb.detach().cpu().numpy().astype(np.float32),
        "duration_mean": np.asarray(float(data["duration_mean"]), dtype=np.float32),
        "duration_scale": np.asarray(float(data["duration_scale"]), dtype=np.float32),
    }


def _freeze_tower(model, data: dict[str, Any]) -> dict[str, np.ndarray]:
    return {
        "bias": np.asarray([float(model.bias.detach().cpu())], dtype=np.float32),
        "user_ids": np.asarray(data["user_ids"], dtype=np.int64),
        "user_emb": model.user_emb.weight.detach().cpu().numpy().astype(np.float32),
        "cat_emb": model.cat_emb.weight.detach().cpu().numpy().astype(np.float32),
        "user_w1": model.user_l1.weight.detach().cpu().numpy().T.astype(np.float32),
        "user_b1": model.user_l1.bias.detach().cpu().numpy().astype(np.float32),
        "user_w2": model.user_l2.weight.detach().cpu().numpy().T.astype(np.float32),
        "user_b2": model.user_l2.bias.detach().cpu().numpy().astype(np.float32),
        "item_w1": model.item_l1.weight.detach().cpu().numpy().T.astype(np.float32),
        "item_b1": model.item_l1.bias.detach().cpu().numpy().astype(np.float32),
        "item_w2": model.item_l2.weight.detach().cpu().numpy().T.astype(np.float32),
        "item_b2": model.item_l2.bias.detach().cpu().numpy().astype(np.float32),
        "duration_mean": np.asarray(float(data["duration_mean"]), dtype=np.float32),
        "duration_scale": np.asarray(float(data["duration_scale"]), dtype=np.float32),
    }


def _user_index(users: np.ndarray, frozen_users: np.ndarray) -> np.ndarray:
    pos = np.searchsorted(frozen_users, users)
    clipped = np.minimum(pos, len(frozen_users) - 1)
    if not np.all((pos < len(frozen_users)) & (frozen_users[clipped] == users)):
        raise RuntimeError("policy scorer received an unknown user")
    return pos.astype(np.int64)


def _score_fm(weights: dict[str, np.ndarray], target: dict[str, np.ndarray]) -> np.ndarray:
    users = np.asarray(target["user_id"], dtype=np.int64)
    duration = np.asarray(target["candidate_duration_seconds"], dtype=np.float32)
    cats = np.asarray(target["candidate_category_slots"], dtype=np.int64)
    n = len(users)
    user = np.repeat(_user_index(users, weights["user_ids"]), K)
    z = (duration.reshape(-1) - weights["duration_mean"]) / weights["duration_scale"]
    cat = cats.reshape(-1, 4)
    user_embedding = weights["user_emb"][user]
    item = weights["cat_emb"][cat].sum(axis=1) + z[:, None] * weights["duration_emb"][None, :]
    score = (
        float(weights["bias"][0])
        + weights["user_bias"][user]
        + weights["cat_bias"][cat].sum(axis=1)
        + z * float(weights["duration_weight"][0])
        + np.sum(user_embedding * item, axis=1)
    )
    return np.argmax(score.reshape(n, K), axis=1).astype(np.int64)


def _score_tower(weights: dict[str, np.ndarray], target: dict[str, np.ndarray]) -> np.ndarray:
    users = np.asarray(target["user_id"], dtype=np.int64)
    duration = np.asarray(target["candidate_duration_seconds"], dtype=np.float32)
    cats = np.asarray(target["candidate_category_slots"], dtype=np.int64)
    n = len(users)
    user = np.repeat(_user_index(users, weights["user_ids"]), K)
    z = (duration.reshape(-1) - float(weights["duration_mean"])) / float(weights["duration_scale"])
    cat = cats.reshape(-1, 4)
    user_embedding = weights["user_emb"][user]
    category = weights["cat_emb"][cat].sum(axis=1)
    item_input = np.concatenate([category, z[:, None]], axis=1)
    user_hidden = np.maximum(user_embedding @ weights["user_w1"] + weights["user_b1"], 0.0)
    user_hidden = user_hidden @ weights["user_w2"] + weights["user_b2"]
    item_hidden = np.maximum(item_input @ weights["item_w1"] + weights["item_b1"], 0.0)
    item_hidden = item_hidden @ weights["item_w2"] + weights["item_b2"]
    score = float(weights["bias"][0]) + np.sum(user_hidden * item_hidden, axis=1)
    return np.argmax(score.reshape(n, K), axis=1).astype(np.int64)


def fit_policy_class(
    dev: dict[str, np.ndarray],
    benchmark: dict[str, np.ndarray],
    selected: np.ndarray,
) -> np.ndarray:
    data = _training_arrays(dev, selected)
    if int(np.max(np.asarray(data["cats"]))) >= CATEGORY_VOCAB:
        raise RuntimeError("development category index exceeds the fixed vocabulary")
    if int(np.max(np.asarray(benchmark["candidate_category_slots"]))) >= CATEGORY_VOCAB:
        raise RuntimeError("benchmark category index exceeds the fixed vocabulary")
    cat_vocab = CATEGORY_VOCAB

    torch, fm = fm_model(len(np.asarray(data["user_ids"])), cat_vocab, 16)
    _train_pointwise(fm, torch, data, selected, epochs=100, weight_decay=0.1)
    fm_weights = _freeze_fm(fm, data)

    torch, pair = fm_model(len(np.asarray(data["user_ids"])), cat_vocab, 16)
    _train_pairwise(pair, torch, data, selected)
    pair_weights = _freeze_fm(pair, data)

    torch, tower32 = tower_model(len(np.asarray(data["user_ids"])), cat_vocab, 32)
    _train_pointwise(tower32, torch, data, selected, epochs=50, weight_decay=1e-4)
    tower32_weights = _freeze_tower(tower32, data)

    torch, tower64 = tower_model(len(np.asarray(data["user_ids"])), cat_vocab, 64)
    _train_pointwise(tower64, torch, data, selected, epochs=50, weight_decay=1e-4)
    tower64_weights = _freeze_tower(tower64, data)

    constants = [np.full(HORIZON, action, dtype=np.int64) for action in range(K)]
    generated = [
        _score_fm(fm_weights, benchmark),
        _score_fm(pair_weights, benchmark),
        _score_tower(tower32_weights, benchmark),
        _score_tower(tower64_weights, benchmark),
    ]
    policies = np.stack(constants + generated, axis=0)
    if policies.shape != (N, HORIZON):
        raise RuntimeError("policy class has the wrong shape")
    if len({row.tobytes() for row in np.ascontiguousarray(policies)}) != N:
        raise RuntimeError("policy class contains duplicate action vectors")
    return policies


def _pre_design(arrays: dict[str, np.ndarray], rows: np.ndarray | None = None) -> np.ndarray:
    if rows is None:
        x = np.asarray(arrays["X"], dtype=np.float32)
        duration0 = np.asarray(arrays["candidate_duration_seconds"], dtype=np.float32)
        cats0 = np.asarray(arrays["candidate_category_slots"], dtype=np.float32)
    else:
        x = np.asarray(arrays["X"][rows], dtype=np.float32)
        duration0 = np.asarray(arrays["candidate_duration_seconds"][rows], dtype=np.float32)
        cats0 = np.asarray(arrays["candidate_category_slots"][rows], dtype=np.float32)
    n = len(x)
    action = np.tile(np.arange(K, dtype=np.int64), n)
    onehot = np.zeros((n * K, K), dtype=np.float32)
    onehot[np.arange(n * K), action] = 1.0
    return np.column_stack([
        np.repeat(x, K, axis=0),
        onehot,
        duration0.reshape(n * K, 1),
        cats0.reshape(n * K, -1),
    ]).astype(np.float32)


def fit_nuisance_surface(
    dev: dict[str, np.ndarray],
    benchmark: dict[str, np.ndarray],
    selected: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    from sklearn.ensemble import HistGradientBoostingClassifier, HistGradientBoostingRegressor

    def bridge_model(seed: int):
        return HistGradientBoostingRegressor(
            loss="squared_error",
            learning_rate=0.05,
            max_iter=200,
            max_leaf_nodes=15,
            l2_regularization=1.0,
            random_state=seed,
        )

    selected = np.asarray(selected, dtype=np.int64)
    pre_selected = _pre_design(dev, selected)
    y_selected = np.asarray(dev["y"][selected], dtype=float).reshape(-1)
    s_selected = np.asarray(dev["s"][selected], dtype=float).reshape(-1)
    block_selected = np.repeat(np.asarray(dev["block_id"][selected], dtype=np.int64), K)
    post_selected = np.column_stack([pre_selected, s_selected]).astype(np.float32)
    fold = np.asarray([OOF_FOLD[int(block)] for block in block_selected], dtype=np.int64)

    oof = np.empty(len(y_selected), dtype=float)
    for current in range(4):
        hold = fold == current
        model = bridge_model(TRAINING_SEED)
        model.fit(post_selected[~hold], y_selected[~hold])
        oof[hold] = np.clip(model.predict(post_selected[hold]), 0.0, 1.0)
    residual2 = np.clip((y_selected - oof) ** 2, 0.0, 1.0)

    bridge = bridge_model(TRAINING_SEED)
    bridge.fit(post_selected, y_selected)
    variance = bridge_model(TRAINING_SEED + 1)
    variance.fit(post_selected, residual2)

    surrogate = HistGradientBoostingClassifier(
        loss="log_loss",
        learning_rate=0.05,
        max_iter=200,
        max_leaf_nodes=15,
        l2_regularization=1.0,
        random_state=TRAINING_SEED + 2,
    )
    pre_dev = _pre_design(dev)
    surrogate.fit(pre_dev, np.asarray(dev["s"], dtype=np.int64).reshape(-1))

    pre_target = _pre_design(benchmark)
    cells = HORIZON * K
    bridge_levels = np.empty((cells, 2), dtype=np.float32)
    tau_levels = np.empty((cells, 2), dtype=np.float32)
    for level in (0, 1):
        post = np.column_stack([
            pre_target,
            np.full(cells, level, dtype=np.float32),
        ]).astype(np.float32)
        bridge_levels[:, level] = np.clip(bridge.predict(post), 0.0, 1.0)
        tau_levels[:, level] = np.sqrt(np.clip(variance.predict(post), 1e-6, 1.0))
    probability = np.asarray(surrogate.predict_proba(pre_target), dtype=float)
    p1 = np.clip(probability[:, 1], 1e-4, 1.0 - 1e-4)
    s_probs = np.column_stack([1.0 - p1, p1]).astype(np.float32)
    return (
        bridge_levels.reshape(HORIZON, K, 2),
        tau_levels.reshape(HORIZON, K, 2),
        s_probs.reshape(HORIZON, K, 2),
    )


def prepare_surface(cache_dir: Path, zip_path: Path | None = None) -> Path:
    cache_dir.mkdir(parents=True, exist_ok=True)
    path = cache_dir / "kuairec_surface.npz"
    if path.is_file():
        return path
    if zip_path is None:
        env = os.environ.get("KUAIREC_ZIP", "").strip()
        zip_path = Path(env).expanduser() if env else cache_dir / "KuaiRec.zip"
    dev, benchmark = materialize(Path(zip_path))
    selected = selected_training_states(dev)
    policies = fit_policy_class(dev, benchmark, selected)
    bridge, tau, s_probs = fit_nuisance_surface(dev, benchmark, selected)
    y = np.asarray(benchmark["y"], dtype=np.float32)
    s = np.asarray(benchmark["s"], dtype=np.int64)
    y_eval = np.asarray(y, dtype=float)
    values = np.asarray([
        np.mean(y_eval[np.arange(HORIZON), policy])
        for policy in policies
    ], dtype=float)
    np.savez_compressed(
        path,
        policies=policies,
        y=y,
        s=s,
        bridge_levels=bridge,
        tau_levels=tau,
        s_probs=s_probs,
        values=values,
    )
    return path


def _binary_waterfill(
    probs: np.ndarray,
    rms: np.ndarray,
    *,
    base_rho: float,
    floor_rho: float,
) -> np.ndarray:
    p = np.asarray(probs, dtype=float)
    x = np.asarray(rms, dtype=float)
    if p.shape != (2,) or x.shape != (2,):
        raise ValueError("binary waterfill requires two surrogate levels")
    p = np.clip(p, 0.0, None)
    p /= max(float(np.sum(p)), 1e-15)
    x = np.clip(x, 1e-12, None)
    base = float(np.clip(base_rho, 0.0, 1.0))
    floor = float(np.clip(min(floor_rho, base), 0.0, 1.0))
    if base <= floor + 1e-14:
        return np.full(2, base, dtype=float)
    if base >= 1.0 - 1e-14:
        return np.ones(2, dtype=float)

    breaks = sorted(
        set(
            [
                0.0,
                floor / x[0],
                floor / x[1],
                1.0 / x[0],
                1.0 / x[1],
            ]
        )
    )
    breaks.append(float("inf"))
    for lo, hi in zip(breaks[:-1], breaks[1:]):
        probe = lo + 1.0 if not math.isfinite(hi) else 0.5 * (lo + hi)
        fixed = 0.0
        slope = 0.0
        for probability, scale in zip(p, x):
            value = probe * scale
            if value <= floor:
                fixed += probability * floor
            elif value >= 1.0:
                fixed += probability
            else:
                slope += probability * scale
        if slope <= 0.0:
            continue
        multiplier = (base - fixed) / slope
        if multiplier >= lo - 1e-12 and (
            not math.isfinite(hi) or multiplier <= hi + 1e-12
        ):
            out = np.clip(multiplier * x, floor, 1.0)
            if abs(float(np.dot(p, out)) - base) > 1e-9:
                raise RuntimeError("binary waterfill mass identity failed")
            return out
    raise RuntimeError("binary waterfill failed")


def _run_online(
    *,
    method: str,
    budget: int,
    policies: np.ndarray,
    y: np.ndarray,
    s: np.ndarray,
    bridge_levels: np.ndarray,
    tau_levels: np.ndarray,
    s_probs: np.ndarray,
    values: np.ndarray,
    permutation: np.ndarray,
    u_action: np.ndarray,
    u_audit: np.ndarray,
) -> tuple[float, float]:
    best = int(np.argmax(values))
    learner = ExactPolicyLearner(
        policies, HORIZON, epsilon=EPSILON, delta=DELTA
    )
    pacer = CountKKTPacer(
        HORIZON,
        int(budget),
        initialization_rounds=INITIALIZATION_ROUNDS,
        guard_rate=float(ALPHA * budget / HORIZON),
        delta_cap=0.01,
        response_seed=0,
    )
    regret = 0.0
    audits = 0
    for t, raw_context in enumerate(permutation):
        context = int(raw_context)
        state = learner.action_state(context, float(u_action[t]))
        action = int(state.action)
        level = int(s[context, action])
        bridge = float(bridge_levels[context, action, level])

        decision = pacer.decide(
            t,
            guard_loading=float(state.normalized_ell),
            route_loading=float(state.ell),
            route_score=1.0,
        )
        rho = float(decision.rho)
        if (
            method == "asb"
            and t >= INITIALIZATION_ROUNDS
            and not decision.forced_fill
            and not decision.exhausted
        ):
            levels = _binary_waterfill(
                s_probs[context, action],
                tau_levels[context, action],
                base_rho=rho,
                floor_rho=float(decision.guard_priority),
            )
            rho = float(
                np.clip(
                    (1.0 - GAMMA) * rho
                    + GAMMA * float(levels[level]),
                    float(decision.guard_priority),
                    1.0,
                )
            )

        coin = float(u_audit[t])
        audited = bool(coin < rho)
        guard_audited = bool(
            t >= INITIALIZATION_ROUNDS
            and not decision.forced_fill
            and coin < float(decision.guard_priority)
        )
        topup_audited = bool(
            t >= INITIALIZATION_ROUNDS
            and not decision.forced_fill
            and float(decision.guard_priority) <= coin < rho
        )
        pacer.observe(
            t,
            audited,
            guard_audited=guard_audited,
            topup_audited=topup_audited,
        )
        audits += int(audited)

        regret += float(
            y[context, policies[best, context]]
            - y[context, action]
        )
        learner.update(
            state,
            bridge=bridge,
            audited=audited,
            outcome=float(y[context, action]),
            rho=rho,
        )

    if audits != int(budget):
        raise RuntimeError(f"hard budget mismatch: {audits} != {budget}")
    final_value = float(np.dot(learner.distribution(), values))
    return float(regret), final_value


def run_budget_cell(surface_path: str | Path, world: int, audit_rep: int) -> list[dict[str, float | int]]:
    data = np.load(Path(surface_path), allow_pickle=False)
    policies = np.asarray(data["policies"], dtype=np.int64)
    y = np.asarray(data["y"], dtype=float)
    s = np.asarray(data["s"], dtype=np.int64)
    bridge = np.asarray(data["bridge_levels"], dtype=float)
    tau = np.asarray(data["tau_levels"], dtype=float)
    s_probs = np.asarray(data["s_probs"], dtype=float)
    values = np.asarray(data["values"], dtype=float)

    permutation = np.random.default_rng(int(ORDER_SEEDS[world])).permutation(HORIZON)
    u_action = np.random.default_rng(int(ACTION_SEEDS[world])).random(HORIZON)
    u_audit = np.random.default_rng(int(AUDIT_SEEDS[world, audit_rep])).random(HORIZON)

    rows: list[dict[str, float | int]] = []
    for fraction, budget in zip(BUDGET_FRACTIONS, BUDGETS):
        asb_regret, asb_value = _run_online(
            method="asb",
            budget=budget,
            policies=policies,
            y=y,
            s=s,
            bridge_levels=bridge,
            tau_levels=tau,
            s_probs=s_probs,
            values=values,
            permutation=permutation,
            u_action=u_action,
            u_audit=u_audit,
        )
        dec_regret, dec_value = _run_online(
            method="relevance_only",
            budget=budget,
            policies=policies,
            y=y,
            s=s,
            bridge_levels=bridge,
            tau_levels=tau,
            s_probs=s_probs,
            values=values,
            permutation=permutation,
            u_action=u_action,
            u_audit=u_audit,
        )
        rows.append({
            "world": int(world),
            "audit_rep": int(audit_rep),
            "budget_fraction": float(fraction),
            "budget": int(budget),
            "regret_difference": float(dec_regret - asb_regret),
            "value_difference": float(asb_value - dec_value),
        })
    return rows


def residual_diagnostic(surface_path: str | Path) -> list[dict[str, float | int | str]]:
    data = np.load(Path(surface_path), allow_pickle=False)
    policies = np.asarray(data["policies"], dtype=np.int64)
    y = np.asarray(data["y"], dtype=float)
    s = np.asarray(data["s"], dtype=np.int64)
    bridge = np.asarray(data["bridge_levels"], dtype=float)
    tau_levels = np.asarray(data["tau_levels"], dtype=float)

    support = np.zeros((HORIZON, K), dtype=bool)
    rows = np.arange(HORIZON)
    for policy in policies:
        support[rows, policy] = True
    context, action = np.nonzero(support)
    branch = s[context, action]
    tau = tau_levels[context, action, branch]
    residual = y[context, action] - bridge[context, action, branch]
    def summarize(name: str, mask: np.ndarray) -> dict[str, float | int | str]:
        local_tau = tau[mask]
        local_residual = residual[mask]
        order = np.argsort(local_tau, kind="mergesort")
        deciles = np.array_split(order, 10)
        bottom = math.sqrt(float(np.mean(local_residual[deciles[0]] ** 2)))
        top = math.sqrt(float(np.mean(local_residual[deciles[-1]] ** 2)))
        return {
            "scope": name,
            "n": int(np.sum(mask)),
            "spearman_tau_abs_residual": stats.spearman(local_tau, np.abs(local_residual)),
            "spearman_tau_residual2": stats.spearman(local_tau, local_residual**2),
            "bottom_decile_realized_rms": float(bottom),
            "top_decile_realized_rms": float(top),
            "top_over_bottom_realized_rms": float(top / bottom),
        }

    all_mask = np.ones(len(tau), dtype=bool)
    return [
        summarize("policy_support", all_mask),
        summarize("policy_support_surrogate_0", branch == 0),
        summarize("policy_support_surrogate_1", branch == 1),
    ]


==> anc/code/experiments/synthetic.py <==
from __future__ import annotations

import math
from typing import Any

import numpy as np

from algorithm import CountKKTPacer, ExactPolicyLearner, waterfill
from models.synthetic import BridgeModel, ResidualModel


HORIZON = 100_000
BUDGET = 3_000
NUM_CONTEXTS = 512
NUM_ACTIONS = 8
NUM_POLICIES = 256
FEATURE_DIM = 16
DELTA = 0.05
EPSILON = math.sqrt(
    NUM_ACTIONS
    * math.log(max(8.0, NUM_POLICIES * HORIZON / DELTA))
    / HORIZON
)
COMPETENCE_EPSILON = 0.25
INITIALIZATION_ROUNDS = 922
GAMMA = 0.75
ALPHA = 1.0 / math.log(8.0 * HORIZON)
SCORE_MAX_RMS = 0.40
BASE_SIGMA = 0.07
MARKER_PROBABILITY = 0.10
LOW_MAGNITUDE_MULTIPLIER = 0.20
HIGH_MAGNITUDE_MULTIPLIER = math.sqrt(
    (1.0 - (1.0 - MARKER_PROBABILITY) * LOW_MAGNITUDE_MULTIPLIER**2)
    / MARKER_PROBABILITY
)
SURROGATE_PROBS = np.asarray([0.30, 0.30, 0.30, 0.10], dtype=float)
LAMBDA_GRID = (0.0, 0.10, 0.20, 0.25, 0.30, 0.40, 0.50, 0.60, 0.70, 0.75, 0.80, 0.90, 1.0)
INFORMATION_GRID = (0.25, 0.50, 0.75)
ALIGNMENT_GRID = (-1.0, -0.75, -0.50, -0.25, 0.0, 0.25, 0.50, 0.75, 1.0)
TRACE_ROUNDS = tuple(sorted({
    max(1, min(HORIZON, int(round(1 + i * (HORIZON - 1) / 40))))
    for i in range(41)
}))

# Columns: world, context, surrogate, sign, residual magnitude, action,
# acquisition, count-KKT response.
SEEDS = np.asarray([[1523754363,3920391239,1515229041,98819241,472307038,2196797487,1078044773,3018296367],[4279134327,3373871744,2891143542,396914588,813544318,1239187076,2270989482,2256631122],[656451766,312229768,232180369,4211267230,3215689842,2495366603,1747136654,3667232617],[54209078,3174373458,4085269045,3452464370,816401612,2233226192,2313558639,3851975196],[4099722728,3199567417,1206582974,1388727392,4154991736,252532588,3067153911,2104417886],[3771845755,3530754191,817606314,3118456586,3519257660,3369181956,2328468966,2498493183],[800188186,1170607750,1610999306,1265384400,3453453942,3853148507,1802221201,1715232217],[671214138,1799368809,2865056649,327312621,201116949,102753289,1136948952,1182515987],[3636834188,3296382617,1097340860,1690659450,204347811,4061314826,162852099,1888581313],[2115932065,2674001954,846989054,3527460992,2321452699,1039352377,20712935,2157836911],[3346254375,491511686,3004949561,2061609822,1885255716,2659757249,72803860,3291606883],[3159839892,2611931049,2211877233,2915314122,648055373,4033570934,4106718373,3557638389],[606645753,4247627218,3690952305,2831746233,1484127843,3053598591,1775153144,445145760],[4180997846,2077669166,1861471397,319322652,3927752733,3349498931,4207230621,1768297261],[3767563717,2293597414,2576145398,1967710834,2470762820,1380940206,3157747462,1526319666],[1063289149,3083186049,2407979049,3473157520,3454866342,4293162449,2404580377,2057209142],[745166986,4151872476,2181977090,3569864954,1885182325,2919302688,2044360056,3985956112],[4127706003,2138871318,3620702974,3650588320,2405873014,4141508596,736378089,1777188319],[1685239828,813417938,2237544678,236863372,90397499,1959655711,3414848152,176866113],[3770285749,1583693739,2574151572,924444291,2066100901,2662330619,1033452425,150293174],[2050490194,1500842731,2560648787,3748827524,401254233,3740430758,2270795514,1157637098],[2741042294,609842210,3053292265,3673951189,3639870451,440395942,1372723012,1515511525],[1099614442,2791604600,3218894873,513062168,2568648077,203165508,3756890728,1025026102],[2302196689,999022188,1984333166,428010845,1413330192,2507693497,3404022428,450105631],[477328635,2286995458,3497606486,2741902360,2023471026,4169591907,3381795851,2538134035],[3156311037,3839634094,1451169278,3609966447,3391339628,1848016320,4039608761,920977714],[1964480580,3451079866,381936931,2222573406,562465290,3014042788,1246445132,4262760138],[2620077287,1942623488,2344226920,3878050490,3078925054,1831392946,1584162179,2248743270],[3421952258,2195428713,2293442254,108947424,172603054,2038822240,3612800550,2462447118],[4096236452,2781724787,2789088594,4037655961,3276019003,3497394835,1868879096,2400086496],[1264196025,524783772,781795628,2636969775,1169207430,2107802614,2069219863,8120758],[1748824859,1654489532,1928575576,3076130491,101875269,991930564,2057304238,863341293],[3178731160,3775719289,2124749536,2911891125,4031767787,1100247030,617868524,2961201764],[4195996577,971986000,1532059790,3760735006,2026919527,4008299708,1339889741,2834348643],[1758367415,2784724427,3941792047,3251877813,3977294052,1649056848,1711183551,2730457295],[3132791864,3287810636,1190445564,4116386902,4174798252,2804677204,1757571129,4127793442],[1619495034,767514816,1862402090,267163913,1113387642,590748341,3636744619,2870190874],[870091762,323669858,3193200396,1074909081,2570168715,2789625300,2512956801,1974121914],[509033301,1773827121,3688855767,896110288,1336319314,2202045023,1178937883,3944465572],[1844321273,1010898623,1684948558,1411375015,760620934,679383911,3065751974,3610606666],[3124130721,1535562712,2640304843,3779575766,881056762,3188697412,2790014437,3546852099],[1058331386,2201190219,3906466041,4118595560,3065501750,386119658,1614471214,506027325],[3828961261,2913475189,4170907198,648387179,136894096,2368509655,2913020646,657277513],[3852122840,4148572189,897146361,4255294681,709650222,3564227917,2622539731,1172027711],[3410732717,1116699470,3573205424,2228416169,3501622144,516573937,324077447,221236643],[2905028891,955180144,16864109,432540071,3432985673,1110219550,592689778,1978971393],[815371584,2105635689,28612186,301313208,3671444284,1213073780,1007474753,1064976364],[1493562593,4015499831,573285305,1039084925,1976813471,999530771,414513622,3392908179],[1661927079,3985086233,2865998326,209976002,2223860465,3547992366,275109247,4093183436],[2543852946,321689440,4183638684,698341059,2578718460,785495869,3399285753,1166786292],[2562361413,1326733259,1928473904,1463500147,131317794,334719755,764663352,1869782785],[2345774931,2962821144,2539607822,51535016,4221043077,394888730,2111413515,1996348925],[363259600,3533965324,1904665134,3342392741,1478219247,1342265135,4010946115,442415747],[2063259367,4109310536,3048521729,2457486767,2288389237,4193746215,2624324484,2619549575],[3543217373,4248241092,18056473,4088059080,3148508755,636490077,2729926766,4045625018],[3364710921,398438365,990286783,3073430688,734537044,2687405103,3547091496,1231953153],[2779663527,368408003,360959156,551616146,3193631291,3721403143,2668580612,24732475],[301720364,1379154567,2272029095,2976939309,2090971535,1177827631,1886033156,851080847],[124310063,763958470,2943749828,3942693135,353355791,1969817932,333219783,2181784447],[3041452746,2510561576,2226721577,3439407810,2034944187,2054336982,1856465501,1348638362],[2792958164,1031389769,19081479,3982527466,3438450384,3127336539,1376270864,2402055056],[304896392,1389661339,2725374861,1850304666,96787486,893256239,3170769957,296680421],[324714826,2437155582,2646076745,418003419,2180350954,613026510,2723420274,2458973063],[625983243,3103271061,1717414854,118572743,1788606923,1693392528,2888784813,3130323343]], dtype=np.uint64)


def _conditional_variance_multipliers(lam: float) -> tuple[float, float]:
    lo2 = LOW_MAGNITUDE_MULTIPLIER**2
    hi2 = HIGH_MAGNITUDE_MULTIPLIER**2
    p_nonmarker = MARKER_PROBABILITY * (1.0 - float(lam))
    p_marker = MARKER_PROBABILITY + float(lam) * (1.0 - MARKER_PROBABILITY)
    v0 = p_nonmarker * hi2 + (1.0 - p_nonmarker) * lo2
    v1 = p_marker * hi2 + (1.0 - p_marker) * lo2
    return float(v0), float(v1)


def _region_lambdas(information: float, alignment: float) -> tuple[float, float]:
    v = float(information)
    a = float(alignment)
    d = a * 0.5 * min(v, 1.0 - v)
    return math.sqrt(v + 2.0 * d), math.sqrt(v - d)


class SyntheticWorld:
    def __init__(self, index: int) -> None:
        self.index = int(index)
        seed = int(SEEDS[self.index, 0])
        rng = np.random.default_rng(seed)

        critical_count = int(round(NUM_CONTEXTS / 3.0))
        self.critical = np.zeros(NUM_CONTEXTS, dtype=bool)
        self.critical[rng.choice(NUM_CONTEXTS, size=critical_count, replace=False)] = True
        easy = ~self.critical

        subtype = np.arange(NUM_CONTEXTS, dtype=np.int64) % NUM_ACTIONS
        rng.shuffle(subtype)
        self.optimal_actions = subtype.copy()

        features = np.zeros((NUM_CONTEXTS, FEATURE_DIM), dtype=float)
        for x in range(NUM_CONTEXTS):
            block = 0 if self.critical[x] else NUM_ACTIONS
            features[x, block + int(subtype[x])] = 1.0
        self.features = features

        probs = np.zeros(NUM_CONTEXTS, dtype=float)
        probs[self.critical] = (1.0 / 3.0) / int(np.sum(self.critical))
        probs[easy] = (2.0 / 3.0) / int(np.sum(easy))
        self.context_probabilities = probs
        self.context_cdf = np.cumsum(probs)

        gaps = np.where(self.critical, 0.12, 0.24)
        means = np.empty((NUM_CONTEXTS, NUM_ACTIONS), dtype=float)
        for x in range(NUM_CONTEXTS):
            means[x, :] = 0.5 - float(gaps[x]) / 2.0
            means[x, int(self.optimal_actions[x])] = 0.5 + float(gaps[x]) / 2.0
        self.means = means

        policies: list[np.ndarray] = [self.optimal_actions.copy()]
        seen = {tuple(int(v) for v in self.optimal_actions)}
        attempts = 0
        while len(policies) < NUM_POLICIES:
            j = len(policies)
            q = 0.10 + 0.80 * (j - 1) / max(1, NUM_POLICIES - 2)
            candidate = self.optimal_actions.copy()
            mask = self.critical & (rng.random(NUM_CONTEXTS) < q)
            if not np.any(mask):
                mask[int(rng.choice(np.flatnonzero(self.critical)))] = True
            alternate = rng.integers(0, NUM_ACTIONS - 1, size=NUM_CONTEXTS)
            alternate += alternate >= self.optimal_actions
            candidate[mask] = alternate[mask]
            key = tuple(int(v) for v in candidate)
            if key not in seen:
                policies.append(candidate)
                seen.add(key)
            attempts += 1
            if attempts > 200_000:
                raise RuntimeError("could not construct the finite policy class")
        self.policies = np.asarray(policies, dtype=np.int64)

    def path(
        self,
        *,
        coupling_lambda: float | None = None,
        information: float | None = None,
        alignment: float | None = None,
    ) -> dict[str, np.ndarray]:
        if coupling_lambda is None and information is None:
            raise ValueError("a coupling specification is required")
        if coupling_lambda is not None and information is not None:
            raise ValueError("coupling and placement specifications cannot be combined")

        seeds = SEEDS[self.index]
        u_context = np.random.default_rng(int(seeds[1])).random(HORIZON)
        u_surrogate = np.random.default_rng(int(seeds[2])).random(HORIZON)
        noise_sign = np.where(
            np.random.default_rng(int(seeds[3])).random(HORIZON) < 0.5,
            -1.0,
            1.0,
        )
        u_noise = np.random.default_rng(int(seeds[4])).random(HORIZON)
        u_action = np.random.default_rng(int(seeds[5])).random(HORIZON)
        u_audit = np.random.default_rng(int(seeds[6])).random(HORIZON)

        context = np.searchsorted(self.context_cdf, u_context, side="right")
        context = np.minimum(context, NUM_CONTEXTS - 1).astype(np.int64)
        high = u_noise < MARKER_PROBABILITY
        magnitude = np.where(
            high, HIGH_MAGNITUDE_MULTIPLIER, LOW_MAGNITUDE_MULTIPLIER
        )
        residual = BASE_SIGMA * magnitude * noise_sign

        if coupling_lambda is not None:
            local_lambda = np.full(HORIZON, float(coupling_lambda), dtype=float)
        else:
            critical_lambda, easy_lambda = _region_lambdas(
                float(information), float(alignment)
            )
            local_lambda = np.where(
                self.critical[context], critical_lambda, easy_lambda
            )

        marker_probability = np.where(
            high,
            MARKER_PROBABILITY + local_lambda * (1.0 - MARKER_PROBABILITY),
            MARKER_PROBABILITY * (1.0 - local_lambda),
        )
        marker = u_surrogate < marker_probability
        surrogate = np.empty(HORIZON, dtype=np.int64)
        surrogate[marker] = 3
        nonmarker = ~marker
        z = (
            (u_surrogate[nonmarker] - marker_probability[nonmarker])
            / np.maximum(1.0 - marker_probability[nonmarker], 1e-15)
        )
        surrogate[nonmarker] = np.minimum((3.0 * z).astype(np.int64), 2)
        return {
            "context": context,
            "surrogate": surrogate,
            "residual": residual,
            "u_action": u_action,
            "u_audit": u_audit,
            "local_lambda": local_lambda,
        }

    def regret(self, context: int, action: int) -> float:
        return float(
            self.means[context, self.optimal_actions[context]]
            - self.means[context, action]
        )


def _exact_post_rms(
    world: SyntheticWorld,
    context: int,
    action: int,
    surrogate: int,
    bridge: float,
    lam: float,
) -> float:
    if lam == 0.0:
        sd = BASE_SIGMA
    else:
        v0, v1 = _conditional_variance_multipliers(lam)
        sd = BASE_SIGMA * math.sqrt(v1 if surrogate == 3 else v0)
    bias = float(world.means[context, action]) - float(bridge)
    return math.sqrt(bias * bias + sd * sd)


def _exact_pre_rms(
    world: SyntheticWorld,
    context: int,
    action: int,
    bridge: float,
    lam: float,
) -> float:
    if lam == 0.0:
        return _exact_post_rms(world, context, action, 0, bridge, 0.0)
    v0, v1 = _conditional_variance_multipliers(lam)
    total = 0.0
    for s, p in enumerate(SURROGATE_PROBS):
        sd = BASE_SIGMA * math.sqrt(v1 if s == 3 else v0)
        bias = float(world.means[context, action]) - float(bridge)
        total += float(p) * (bias * bias + sd * sd)
    return math.sqrt(total)


def _run_method(
    world: SyntheticWorld,
    path: dict[str, np.ndarray],
    method: str,
) -> dict[str, Any]:
    learner = ExactPolicyLearner(
        world.policies,
        HORIZON,
        epsilon=COMPETENCE_EPSILON,
        delta=DELTA,
    )
    bridge_model = BridgeModel(world.features, NUM_CONTEXTS, NUM_ACTIONS)
    needs_residual = method in {"asb", "residual_only"}
    residual_model = ResidualModel(world.features, NUM_ACTIONS, SCORE_MAX_RMS) if needs_residual else None
    free_s_count = (
        np.zeros((NUM_CONTEXTS, NUM_ACTIONS, 4), dtype=float)
        if needs_residual else None
    )
    history: list[tuple[int, int, int, float]] = []
    next_replay_audits = INITIALIZATION_ROUNDS
    replay_started = False

    pacer = None
    if method != "fixed_n":
        pacer = CountKKTPacer(
            HORIZON,
            BUDGET,
            initialization_rounds=INITIALIZATION_ROUNDS,
            guard_rate=float(ALPHA * BUDGET / HORIZON),
            delta_cap=0.01,
            response_seed=int(SEEDS[world.index, 7]),
        )

    context_path = path["context"]
    surrogate_path = path["surrogate"]
    residual_path = path["residual"]
    u_action = path["u_action"]
    u_audit = path["u_audit"]
    local_lambda = path["local_lambda"]

    regret = 0.0
    audits = 0
    trace = []
    trace_set = set(TRACE_ROUNDS)

    for t in range(HORIZON):
        if needs_residual and t >= INITIALIZATION_ROUNDS and not replay_started:
            assert residual_model is not None
            residual_model.replay(history, bridge_model)
            replay_started = True
            next_replay_audits = audits + 128

        learner.epsilon = (
            COMPETENCE_EPSILON
            if t < INITIALIZATION_ROUNDS
            else EPSILON
        )
        context = int(context_path[t])
        state = learner.action_state(context, float(u_action[t]))
        action = int(state.action)
        surrogate = int(surrogate_path[t])
        bridge = bridge_model.predict(context, action)

        probs_pre = None
        rms_pre = None
        if needs_residual:
            assert free_s_count is not None and residual_model is not None
            counts = free_s_count[context, action]
            probs_pre = counts + 1.0
            probs_pre = probs_pre / float(np.sum(probs_pre))
            rms_pre = residual_model.rms_levels(context, action)
            free_s_count[context, action, surrogate] += 1.0

        if method == "fixed_n":
            audited = t < BUDGET
            rho = 1.0 if audited else 0.0
            decision = None
        else:
            assert pacer is not None
            if method in {"uniform", "residual_only"}:
                guard_loading = 1.0
                route_loading = 1.0
            else:
                guard_loading = float(state.normalized_ell)
                route_loading = float(state.ell)

            if method == "pre_oracle":
                score = _exact_pre_rms(
                    world, context, action, bridge, float(local_lambda[t])
                ) / SCORE_MAX_RMS
                route_score = float(np.clip(score, 0.0, 1.0))
            elif method == "post_oracle":
                score = _exact_post_rms(
                    world,
                    context,
                    action,
                    surrogate,
                    bridge,
                    float(local_lambda[t]),
                ) / SCORE_MAX_RMS
                route_score = float(np.clip(score, 0.0, 1.0))
            else:
                route_score = 1.0

            decision = pacer.decide(
                t,
                guard_loading=guard_loading,
                route_loading=route_loading,
                route_score=route_score,
            )
            rho = float(decision.rho)
            if (
                method in {"asb", "residual_only"}
                and t >= INITIALIZATION_ROUNDS
                and not decision.forced_fill
                and not decision.exhausted
            ):
                assert probs_pre is not None and rms_pre is not None
                full = waterfill(
                    probs_pre,
                    rms_pre,
                    base_rho=rho,
                    floor_rho=float(decision.guard_priority),
                )
                rho = float(np.clip(
                    (1.0 - GAMMA) * rho + GAMMA * float(full[surrogate]),
                    float(decision.guard_priority),
                    1.0,
                ))

            u = float(u_audit[t])
            audited = bool(u < rho)
            guard_audited = bool(
                t >= INITIALIZATION_ROUNDS
                and not decision.forced_fill
                and u < float(decision.guard_priority)
            )
            topup_audited = bool(
                t >= INITIALIZATION_ROUNDS
                and not decision.forced_fill
                and float(decision.guard_priority) <= u < rho
            )
            pacer.observe(
                t,
                audited,
                guard_audited=guard_audited,
                topup_audited=topup_audited,
            )

        outcome = float(world.means[context, action] + residual_path[t])
        regret += world.regret(context, action)

        restarts_before = learner.load_restarts
        surprise = learner.update(
            state,
            bridge=bridge,
            audited=audited,
            outcome=outcome,
            rho=rho,
        )
        if (
            pacer is not None
            and (surprise or learner.load_restarts > restarts_before)
        ):
            pacer.structural_reset()

        if audited:
            audits += 1
            if needs_residual:
                assert residual_model is not None
                history.append((context, action, surrogate, outcome))
                residual_bridge = bridge
                bridge_model.update(context, action, surrogate, outcome)
                residual_model.update(
                    context, action, surrogate, outcome, residual_bridge
                )
                if (
                    replay_started
                    and audits >= next_replay_audits
                ):
                    residual_model.replay(history, bridge_model)
                    next_replay_audits = audits + 128
            else:
                bridge_model.update(context, action, surrogate, outcome)

        if (t + 1) in trace_set:
            trace.append(float(regret))

    if audits != BUDGET:
        raise RuntimeError(f"hard budget mismatch: {audits} != {BUDGET}")
    if len(trace) != len(TRACE_ROUNDS):
        raise RuntimeError("trajectory trace is incomplete")
    return {
        "method": method,
        "regret": float(regret),
        "trace": trace,
        "audits": int(audits),
    }


def run_left_world(world_index: int) -> dict[str, Any]:
    world = SyntheticWorld(int(world_index))
    path = world.path(coupling_lambda=1.0)
    methods = ("asb", "relevance_only", "residual_only", "uniform", "fixed_n")
    return {
        "world": int(world_index),
        "results": {method: _run_method(world, path, method) for method in methods},
    }


def run_order_world(world_index: int) -> dict[str, Any]:
    world = SyntheticWorld(int(world_index))
    rows = []
    for lam in LAMBDA_GRID:
        path = world.path(coupling_lambda=float(lam))
        for method in ("pre_oracle", "post_oracle"):
            result = _run_method(world, path, method)
            rows.append({
                "lambda": float(lam),
                "method": method,
                "regret": float(result["regret"]),
            })
    return {"world": int(world_index), "rows": rows}


def run_placement_world(world_index: int) -> dict[str, Any]:
    world = SyntheticWorld(int(world_index))
    rows = []
    for information in INFORMATION_GRID:
        for alignment in ALIGNMENT_GRID:
            path = world.path(
                information=float(information),
                alignment=float(alignment),
            )
            result = _run_method(world, path, "asb")
            rows.append({
                "information": float(information),
                "alignment": float(alignment),
                "regret": float(result["regret"]),
            })
    return {"world": int(world_index), "rows": rows}


==> anc/code/models/kuairec.py <==
from __future__ import annotations


TRAINING_SEED = 20_260_901


def _torch_modules():
    import torch
    from torch import nn

    torch.use_deterministic_algorithms(True)
    torch.set_num_threads(1)
    torch.manual_seed(TRAINING_SEED)
    return torch, nn


def fm_model(num_users: int, cat_vocab: int, rank: int):
    torch, nn = _torch_modules()

    class Model(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.bias = nn.Parameter(torch.zeros(()))
            self.user_bias = nn.Embedding(num_users, 1)
            self.cat_bias = nn.Embedding(cat_vocab, 1, padding_idx=0)
            self.user_emb = nn.Embedding(num_users, rank)
            self.cat_emb = nn.Embedding(cat_vocab, rank, padding_idx=0)
            self.duration_weight = nn.Parameter(torch.zeros(()))
            self.duration_emb = nn.Parameter(torch.zeros(rank))
            nn.init.normal_(self.user_emb.weight, std=0.02)
            nn.init.normal_(self.cat_emb.weight, std=0.02)
            nn.init.normal_(self.duration_emb, std=0.02)
            nn.init.zeros_(self.user_bias.weight)
            nn.init.zeros_(self.cat_bias.weight)
            with torch.no_grad():
                self.cat_emb.weight[0].zero_()
                self.cat_bias.weight[0].zero_()

        def forward(self, user, duration, cat):
            user_embedding = self.user_emb(user)
            category_embedding = self.cat_emb(cat).sum(dim=1)
            item = category_embedding + duration[:, None] * self.duration_emb[None, :]
            linear = (
                self.bias
                + self.user_bias(user).squeeze(1)
                + self.cat_bias(cat).sum(dim=1).squeeze(1)
                + duration * self.duration_weight
            )
            return linear + (user_embedding * item).sum(dim=1)

    return torch, Model()


def tower_model(num_users: int, cat_vocab: int, embed_dim: int):
    torch, nn = _torch_modules()

    class Model(nn.Module):
        def __init__(self) -> None:
            super().__init__()
            self.bias = nn.Parameter(torch.zeros(()))
            self.user_emb = nn.Embedding(num_users, embed_dim)
            self.cat_emb = nn.Embedding(cat_vocab, embed_dim, padding_idx=0)
            self.user_l1 = nn.Linear(embed_dim, 64)
            self.user_l2 = nn.Linear(64, 32)
            self.item_l1 = nn.Linear(embed_dim + 1, 64)
            self.item_l2 = nn.Linear(64, 32)
            nn.init.normal_(self.user_emb.weight, std=0.02)
            nn.init.normal_(self.cat_emb.weight, std=0.02)
            with torch.no_grad():
                self.cat_emb.weight[0].zero_()

        def forward(self, user, duration, cat):
            user_embedding = self.user_emb(user)
            category_embedding = self.cat_emb(cat).sum(dim=1)
            user_hidden = self.user_l2(torch.relu(self.user_l1(user_embedding)))
            item_input = torch.cat([category_embedding, duration[:, None]], dim=1)
            item_hidden = self.item_l2(torch.relu(self.item_l1(item_input)))
            return self.bias + (user_hidden * item_hidden).sum(dim=1)

    return torch, Model()


==> anc/code/models/synthetic.py <==
from __future__ import annotations

import numpy as np


class BridgeModel:
    def __init__(self, features: np.ndarray, num_contexts: int, num_actions: int) -> None:
        self.num_contexts = int(num_contexts)
        self.num_actions = int(num_actions)
        self.phi = np.column_stack([
            np.ones(features.shape[0], dtype=float),
            np.asarray(features, dtype=float),
        ])
        self.dim = int(self.phi.shape[1])
        self.y_count = np.zeros((self.num_contexts, self.num_actions, 4), dtype=float)
        self.y_sum = np.zeros((self.num_contexts, self.num_actions, 4), dtype=float)
        self.theta = np.zeros((self.num_actions, self.dim), dtype=float)
        self.theta[:, 0] = 0.5
        self.updates = 0

    def predict(self, context: int, action: int) -> float:
        value = float(np.dot(self.phi[context], self.theta[action]))
        return float(np.clip(value, 0.0, 1.0))

    def update(self, context: int, action: int, surrogate: int, outcome: float) -> None:
        y = float(np.clip(outcome, 0.0, 1.0))
        self.y_count[context, action, surrogate] += 1.0
        self.y_sum[context, action, surrogate] += y
        self.updates += 1
        if self.updates % 32 == 0:
            self.refit()

    def refit(self) -> None:
        prior = np.zeros(self.dim, dtype=float)
        prior[0] = 0.5
        eye = np.eye(self.dim, dtype=float)
        for action in range(self.num_actions):
            n_as = self.y_count[:, action, :]
            y_as = self.y_sum[:, action, :]
            n_x = np.sum(n_as, axis=1)
            y_x = np.sum(y_as, axis=1)
            A = (self.phi.T * n_x) @ self.phi + 12.0 * eye
            b = self.phi.T @ y_x + 12.0 * prior
            try:
                theta = np.linalg.solve(A, b)
            except np.linalg.LinAlgError:
                theta = np.linalg.lstsq(A, b, rcond=None)[0]
            self.theta[action] = theta


class ResidualModel:
    def __init__(self, features: np.ndarray, num_actions: int, score_max_rms: float) -> None:
        self.features = np.asarray(features, dtype=float)
        self.num_actions = int(num_actions)
        self.score_max_rms = float(score_max_rms)
        feature_dim = int(self.features.shape[1])
        self.dim = 2 + 2 * feature_dim + 2 * self.num_actions
        self.reset()

    def reset(self) -> None:
        self.xtx = np.eye(self.dim, dtype=float) * 12.0
        self.xty = np.zeros(self.dim, dtype=float)
        self.xty[0] = 12.0 * (0.12**2)
        self.theta = np.zeros(self.dim, dtype=float)
        self.theta[0] = 0.12**2
        self.updates = 0

    def _design(self, context: int, action: int, surrogate: int) -> np.ndarray:
        f = self.features[context]
        one = np.zeros(self.num_actions, dtype=float)
        one[action] = 1.0
        marker = 0.75 if int(surrogate) == 3 else -0.25
        return np.concatenate([
            np.asarray([1.0]),
            f,
            one,
            np.asarray([marker]),
            marker * f,
            marker * one,
        ])

    def predict_variance(self, context: int, action: int, surrogate: int) -> float:
        value = float(np.dot(self._design(context, action, surrogate), self.theta))
        return float(np.clip(value, 1e-8, self.score_max_rms**2))

    def rms_levels(self, context: int, action: int) -> np.ndarray:
        variances = np.asarray([
            self.predict_variance(context, action, s) / (self.score_max_rms**2)
            for s in range(4)
        ])
        return np.sqrt(np.clip(variances, 1e-12, 1.0))

    def update(
        self,
        context: int,
        action: int,
        surrogate: int,
        outcome: float,
        bridge: float,
    ) -> None:
        residual2 = float(np.clip((float(outcome) - float(bridge)) ** 2, 0.0, 1.0))
        design = self._design(context, action, surrogate)
        self.xtx += np.outer(design, design)
        self.xty += design * residual2
        self.updates += 1
        if self.updates % 32 == 0:
            self.refit()

    def refit(self) -> None:
        try:
            theta = np.linalg.solve(self.xtx, self.xty)
        except np.linalg.LinAlgError:
            theta = np.linalg.lstsq(self.xtx, self.xty, rcond=None)[0]
        self.theta = np.asarray(theta, dtype=float)

    def replay(
        self,
        history: list[tuple[int, int, int, float]],
        bridge_model: BridgeModel,
    ) -> None:
        self.reset()
        for context, action, surrogate, outcome in history:
            bridge = bridge_model.predict(context, action)
            self.update(context, action, surrogate, outcome, bridge)
        self.refit()


==> anc/code/requirements.txt <==
numpy==1.26.4
pandas==2.1.4
scipy==1.11.4
scikit-learn==1.2.2
matplotlib==3.8.0


==> anc/code/run.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
exec "${ROOT}/.venv/bin/python" "${ROOT}/run_experiments.py" "$@"


==> anc/code/run_experiments.py <==
from __future__ import annotations

import argparse
import math
import multiprocessing as mp
import os
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd

import experiments.kuairec as kuairec
import experiments.synthetic as synthetic
import utils.plotting as plotting
import utils.results as results
import utils.stats as stats


ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "results"
CACHE = ROOT / ".cache"


def run_synthetic(jobs: int) -> None:
    print("Synthetic figure: running 64 paired worlds.", flush=True)
    context = mp.get_context("spawn")
    with ProcessPoolExecutor(max_workers=jobs, mp_context=context) as pool:
        left = list(pool.map(synthetic.run_left_world, range(64), chunksize=1))
    print("Synthetic figure: component trajectories complete.", flush=True)
    with ProcessPoolExecutor(max_workers=jobs, mp_context=context) as pool:
        order = list(pool.map(synthetic.run_order_world, range(64), chunksize=1))
    print("Synthetic figure: information-order grid complete.", flush=True)
    with ProcessPoolExecutor(max_workers=jobs, mp_context=context) as pool:
        placement = list(pool.map(synthetic.run_placement_world, range(64), chunksize=1))
    print("Synthetic figure: information-placement grid complete.", flush=True)

    methods = ("uniform", "residual_only", "relevance_only", "asb", "fixed_n")
    trace_summary: dict[str, tuple[np.ndarray, np.ndarray]] = {}
    table: list[dict[str, Any]] = []
    rounds = np.asarray(synthetic.TRACE_ROUNDS, dtype=float)
    for method in methods:
        matrix = np.asarray([
            record["results"][method]["trace"] for record in left
        ], dtype=float)
        mean, se = stats.mean_se(matrix)
        trace_summary[method] = (mean, se)
        for round_value, m, s in zip(rounds, mean, se):
            table.append({
                "panel": "regret_over_time",
                "method": plotting.DISPLAY[method],
                "round": int(round_value),
                "lambda": "",
                "average_residual_information": "",
                "alignment": "",
                "mean": float(m),
                "se": float(s),
                "n": 64,
            })

    order_rows = [
        {**row, "world": record["world"]}
        for record in order
        for row in record["rows"]
    ]
    order_summary: dict[tuple[str, float], tuple[float, float]] = {}
    for method in ("pre_oracle", "post_oracle"):
        for lam in synthetic.LAMBDA_GRID:
            values = np.asarray([
                row["regret"] for row in order_rows
                if row["method"] == method and abs(row["lambda"] - lam) < 1e-12
            ], dtype=float)
            mean = float(np.mean(values))
            se = float(np.std(values, ddof=1) / math.sqrt(len(values)))
            order_summary[(method, float(lam))] = (mean, se)
            table.append({
                "panel": "information_order",
                "method": plotting.DISPLAY[method],
                "round": "",
                "lambda": float(lam),
                "average_residual_information": "",
                "alignment": "",
                "mean": mean,
                "se": se,
                "n": 64,
            })

    placement_rows = [
        {**row, "world": record["world"]}
        for record in placement
        for row in record["rows"]
    ]
    placement_summary: dict[tuple[float, float], tuple[float, float]] = {}
    for information in synthetic.INFORMATION_GRID:
        neutral = {
            int(row["world"]): float(row["regret"])
            for row in placement_rows
            if abs(row["information"] - information) < 1e-12
            and abs(row["alignment"]) < 1e-12
        }
        for alignment in synthetic.ALIGNMENT_GRID:
            current = {
                int(row["world"]): float(row["regret"])
                for row in placement_rows
                if abs(row["information"] - information) < 1e-12
                and abs(row["alignment"] - alignment) < 1e-12
            }
            worlds = sorted(neutral)
            difference = np.asarray([
                neutral[world] - current[world] for world in worlds
            ], dtype=float)
            mean = float(np.mean(difference))
            se = float(np.std(difference, ddof=1) / math.sqrt(len(difference)))
            placement_summary[(float(information), float(alignment))] = (mean, se)
            table.append({
                "panel": "residual_information_placement",
                "method": "ASB",
                "round": "",
                "lambda": "",
                "average_residual_information": float(information),
                "alignment": float(alignment),
                "mean": mean,
                "se": se,
                "n": 64,
            })

    results.write_rows(RESULTS / "synthetic.csv", table)
    plotting.make_synthetic_figure(
        trace_summary,
        order_summary,
        placement_summary,
        RESULTS / "synthetic.pdf",
    )


def _kuairec_worker(task: tuple[str, int, int]) -> list[dict[str, float | int]]:
    path, world, rep = task
    return kuairec.run_budget_cell(path, world, rep)


def run_kuairec(jobs: int) -> None:
    print("KuaiRec figure: preparing benchmark and fitted surfaces.", flush=True)
    surface = kuairec.prepare_surface(CACHE)
    print("KuaiRec figure: running 32 x 8 randomizations across eight budgets.", flush=True)
    tasks = [
        (str(surface), world, rep)
        for world in range(32)
        for rep in range(8)
    ]
    context = mp.get_context("spawn")
    with ProcessPoolExecutor(max_workers=jobs, mp_context=context) as pool:
        nested = list(pool.map(_kuairec_worker, tasks, chunksize=1))
    rows = [row for group in nested for row in group]
    frame = pd.DataFrame(rows)

    summaries: list[dict[str, Any]] = []
    for fraction, budget in zip(kuairec.BUDGET_FRACTIONS, kuairec.BUDGETS):
        group = frame.loc[np.isclose(frame["budget_fraction"], fraction)]
        regret_mean, regret_se = stats.hierarchical_mean_se(group, "regret_difference")
        value_mean, value_se = stats.hierarchical_mean_se(group, "value_difference")
        summaries.append({
            "budget_fraction": float(fraction),
            "budget_percent": 100.0 * float(fraction),
            "budget": int(budget),
            "initialization_rounds": int(kuairec.INITIALIZATION_ROUNDS),
            "initialization_budget_fraction": float(
                kuairec.INITIALIZATION_ROUNDS / budget
            ),
            "relevance_only_minus_asb_regret_mean": regret_mean,
            "relevance_only_minus_asb_regret_se": regret_se,
            "asb_minus_relevance_only_terminal_value_mean": value_mean,
            "asb_minus_relevance_only_terminal_value_se": value_se,
            "asb_minus_relevance_only_terminal_value_x1e3_mean": 1000.0 * value_mean,
            "asb_minus_relevance_only_terminal_value_x1e3_se": 1000.0 * value_se,
            "order_action_randomizations": 32,
            "audit_randomizations_per_order_action": 8,
        })
    summary = pd.DataFrame(summaries)
    summary.to_csv(RESULTS / "kuairec.csv", index=False)

    diagnostic = kuairec.residual_diagnostic(surface)
    pd.DataFrame(diagnostic).to_csv(
        RESULTS / "residual_diagnostic.csv", index=False
    )
    plotting.make_kuairec_figure(summary, RESULTS / "kuairec.pdf")
    print("KuaiRec experiment and appendix summaries complete.", flush=True)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "experiment",
        choices=("synthetic", "kuairec"),
        help="experiment group to run",
    )
    parser.add_argument(
        "--jobs",
        type=int,
        default=min(32, os.cpu_count() or 1),
        help="number of local worker processes",
    )
    return parser.parse_args()


def main() -> int:
    args = parse_args()
    jobs = max(1, int(args.jobs))
    RESULTS.mkdir(parents=True, exist_ok=True)
    CACHE.mkdir(parents=True, exist_ok=True)

    if args.experiment == "synthetic":
        run_synthetic(jobs)
    else:
        run_kuairec(jobs)

    print(f"Results written to {RESULTS}", flush=True)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/setup_env.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"

python3.11 -m venv "${ROOT}/.venv"
"${ROOT}/.venv/bin/python" -m pip install -r "${ROOT}/requirements.txt"
"${ROOT}/.venv/bin/python" -m pip install torch==2.8.0 --index-url https://download.pytorch.org/whl/cpu


==> anc/code/utils/plotting.py <==
from __future__ import annotations

from pathlib import Path
from typing import Any

import matplotlib
matplotlib.use("Agg")
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

import experiments.synthetic as synthetic


COLORS = {
    "ink": "#222222",
    "charcoal": "#4A4A4A",
    "gray": "#7A7A7A",
    "light_gray": "#D9D9D9",
    "grid": "#E6E6E6",
    "paper": "#FFFFFF",
    "asb_blue": "#2E5E8C",
    "asb_blue_mid": "#6D94B8",
}

RC_PARAMS = {
    "font.family": "STIXGeneral",
    "mathtext.fontset": "stix",
    "font.size": 8.3,
    "axes.titlesize": 8.8,
    "axes.labelsize": 8.3,
    "xtick.labelsize": 7.6,
    "ytick.labelsize": 7.6,
    "legend.fontsize": 7.6,
    "legend.title_fontsize": 7.6,
    "axes.linewidth": 0.7,
    "lines.linewidth": 1.45,
    "lines.markersize": 4.2,
    "xtick.major.width": 0.7,
    "ytick.major.width": 0.7,
    "xtick.major.size": 3.0,
    "ytick.major.size": 3.0,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "axes.edgecolor": COLORS["ink"],
    "text.color": COLORS["ink"],
    "axes.labelcolor": COLORS["ink"],
    "xtick.color": COLORS["ink"],
    "ytick.color": COLORS["ink"],
    "legend.frameon": False,
    "figure.facecolor": COLORS["paper"],
    "axes.facecolor": COLORS["paper"],
    "savefig.facecolor": COLORS["paper"],
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.03,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
}

DISPLAY = {
    "uniform": "Uniform",
    "residual_only": "Residual only",
    "relevance_only": "Relevance only",
    "asb": "ASB",
    "fixed_n": "Fixed-N",
    "pre_oracle": "PRE oracle",
    "post_oracle": "POST oracle",
}

LINE_STYLES: dict[str, dict[str, Any]] = {
    "uniform": {"color": "#B8B8B8", "linestyle": "-", "linewidth": 1.05},
    "residual_only": {"color": COLORS["gray"], "linestyle": ":", "linewidth": 1.25},
    "relevance_only": {"color": COLORS["charcoal"], "linestyle": "--", "linewidth": 1.35},
    "asb": {"color": COLORS["asb_blue"], "linestyle": "-", "linewidth": 1.65},
    "fixed_n": {
        "color": COLORS["ink"],
        "linestyle": "--",
        "linewidth": 1.20,
        "dashes": (6.0, 1.7, 1.2, 1.7),
    },
    "pre_oracle": {
        "color": COLORS["charcoal"],
        "linestyle": "--",
        "linewidth": 1.35,
        "marker": "v",
        "markersize": 2.8,
    },
    "post_oracle": {
        "color": COLORS["asb_blue"],
        "linestyle": "-",
        "linewidth": 1.55,
        "marker": "^",
        "markersize": 2.8,
    },
}

PLACEMENT_STYLES = {
    0.25: {"color": "#8EAAC4", "linestyle": ":", "marker": "o", "label": "0.25"},
    0.50: {"color": COLORS["asb_blue_mid"], "linestyle": "--", "marker": "s", "label": "0.50"},
    0.75: {"color": COLORS["asb_blue"], "linestyle": "-", "marker": "^", "label": "0.75"},
}


def _light_y_grid(ax: plt.Axes) -> None:
    ax.grid(axis="y", color=COLORS["grid"], linewidth=0.5, alpha=0.9)
    ax.set_axisbelow(True)


def _save(fig: plt.Figure, path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(path)


def _line(ax: plt.Axes, x: np.ndarray, y: np.ndarray, method: str, *, zorder: int = 3) -> None:
    style = dict(LINE_STYLES[method])
    dashes = style.pop("dashes", None)
    line = ax.plot(x, y, label=DISPLAY[method], zorder=zorder, **style)[0]
    if dashes is not None:
        line.set_dashes(dashes)


def _band(
    ax: plt.Axes,
    x: np.ndarray,
    mean: np.ndarray,
    se: np.ndarray,
    color: str,
    alpha: float,
) -> None:
    ax.fill_between(
        x, mean - se, mean + se,
        color=color, alpha=alpha, linewidth=0.0, zorder=1,
    )


def _left_align_legend(legend) -> None:
    if hasattr(legend, "_legend_box"):
        legend._legend_box.align = "left"
    legend.get_title().set_ha("left")


def make_synthetic_figure(
    trace_summary: dict[str, tuple[np.ndarray, np.ndarray]],
    order_summary: dict[tuple[str, float], tuple[float, float]],
    placement_summary: dict[tuple[float, float], tuple[float, float]],
    output: Path,
) -> None:
    rounds = np.asarray(synthetic.TRACE_ROUNDS, dtype=float)
    mpl.rcParams.update(RC_PARAMS)
    fig = plt.figure(figsize=(5.50, 1.64))
    grid = fig.add_gridspec(1, 3, width_ratios=(1.02, 1.0, 1.0), wspace=0.40)
    ax_left = fig.add_subplot(grid[0, 0])
    ax_mid = fig.add_subplot(grid[0, 1])
    ax_right = fig.add_subplot(grid[0, 2])

    x = rounds / 1000.0
    for method in ("uniform", "residual_only", "relevance_only", "asb"):
        mean, se = trace_summary[method]
        _band(
            ax_left, x, mean, se,
            str(LINE_STYLES[method]["color"]),
            0.11 if method == "asb" else 0.07,
        )
        _line(ax_left, x, mean, method, zorder=4 if method == "asb" else 3)
    fixed_mean, fixed_se = trace_summary["fixed_n"]
    _band(
        ax_left, x, fixed_mean, fixed_se,
        str(LINE_STYLES["fixed_n"]["color"]), 0.06,
    )
    _line(ax_left, x, fixed_mean, "fixed_n", zorder=2)
    ax_left.set_xlim(0.0, 100.0)
    ax_left.set_ylim(bottom=0.0)
    ax_left.set_xlabel(r"Round ($\times 10^3$)", labelpad=2.0, fontsize=8.0)
    ax_left.set_ylabel("Cumulative regret", labelpad=2.0)
    ax_left.set_title("Regret over time", pad=3.0, fontsize=8.2)
    _light_y_grid(ax_left)
    handles, labels = ax_left.get_legend_handles_labels()
    handle_by_label = dict(zip(labels, handles))
    legend_order = ["ASB", "Relevance only", "Residual only", "Uniform", "Fixed-N"]
    legend = ax_left.legend(
        [handle_by_label[label] for label in legend_order],
        legend_order,
        loc="upper left",
        bbox_to_anchor=(0.012, 0.985),
        ncol=1,
        fontsize=6.2,
        handlelength=2.55,
        handletextpad=0.32,
        labelspacing=0.12,
        borderaxespad=0.0,
    )
    _left_align_legend(legend)

    lam = np.asarray(synthetic.LAMBDA_GRID, dtype=float)
    for method in ("pre_oracle", "post_oracle"):
        mean = np.asarray([order_summary[(method, float(value))][0] for value in lam])
        se = np.asarray([order_summary[(method, float(value))][1] for value in lam])
        _band(
            ax_mid, lam, mean, se,
            str(LINE_STYLES[method]["color"]),
            0.10 if method == "pre_oracle" else 0.13,
        )
        _line(ax_mid, lam, mean, method, zorder=3 if method == "post_oracle" else 2)
    ax_mid.set_xlim(-0.025, 1.025)
    ax_mid.set_xticks([0.0, 0.5, 1.0], ["0", ".5", "1"])
    ax_mid.set_xlabel(
        r"Residual-magnitude diagnosticity ($\lambda$)",
        labelpad=2.0,
        fontsize=8.0,
    )
    ax_mid.set_ylabel("Final cumulative regret", labelpad=2.0)
    ax_mid.set_title("Information order", pad=3.0, fontsize=8.2)
    _light_y_grid(ax_mid)
    ax_mid.legend(
        loc="lower left",
        fontsize=6.2,
        handlelength=1.75,
        handletextpad=0.30,
        labelspacing=0.14,
        borderaxespad=0.10,
    )

    for information in synthetic.INFORMATION_GRID:
        alignment = np.asarray(synthetic.ALIGNMENT_GRID, dtype=float)
        mean = np.asarray([
            placement_summary[(float(information), float(value))][0]
            for value in alignment
        ])
        se = np.asarray([
            placement_summary[(float(information), float(value))][1]
            for value in alignment
        ])
        style = PLACEMENT_STYLES[float(information)]
        _band(ax_right, alignment, mean, se, str(style["color"]), 0.08)
        ax_right.plot(
            alignment,
            mean,
            color=style["color"],
            linestyle=style["linestyle"],
            marker=style["marker"],
            markerfacecolor="white",
            markeredgecolor=style["color"],
            markeredgewidth=0.75,
            markersize=3.2,
            linewidth=1.35,
            label=style["label"],
            zorder=3,
        )
    ax_right.axhline(
        0.0, color=COLORS["charcoal"], linewidth=0.65, alpha=0.75, zorder=2
    )
    ax_right.axvline(
        0.0, color=COLORS["light_gray"], linewidth=0.70, linestyle="--", zorder=0
    )
    ax_right.set_xlim(-1.05, 1.05)
    ax_right.set_xticks([-1.0, 0.0, 1.0], ["Away", "Neutral", "Toward"])
    ax_right.set_xlabel("Decision-relevance alignment", labelpad=2.0, fontsize=8.0)
    ax_right.set_ylabel("Regret reduction vs. neutral", labelpad=2.0)
    ax_right.set_title("Residual-information placement", pad=3.0, fontsize=8.2)
    _light_y_grid(ax_right)
    legend = ax_right.legend(
        title="Average residual information",
        loc="upper left",
        bbox_to_anchor=(0.012, 0.985),
        ncol=1,
        fontsize=6.2,
        title_fontsize=6.2,
        handlelength=1.45,
        handletextpad=0.26,
        labelspacing=0.14,
        borderaxespad=0.0,
    )
    _left_align_legend(legend)

    fig.subplots_adjust(left=0.076, right=0.995, bottom=0.220, top=0.905)
    _save(fig, output)
    plt.close(fig)


def make_kuairec_figure(summary, output: Path) -> None:
    mpl.rcParams.update(RC_PARAMS)
    x = summary["budget_percent"].to_numpy(float)
    regret_mean = summary["relevance_only_minus_asb_regret_mean"].to_numpy(float)
    regret_se = summary["relevance_only_minus_asb_regret_se"].to_numpy(float)
    value_mean = 1000.0 * summary["asb_minus_relevance_only_terminal_value_mean"].to_numpy(float)
    value_se = 1000.0 * summary["asb_minus_relevance_only_terminal_value_se"].to_numpy(float)

    fig = plt.figure(figsize=(5.50, 1.64))
    grid = fig.add_gridspec(1, 2, width_ratios=(1.0, 1.0), wspace=0.28)
    ax_regret = fig.add_subplot(grid[0, 0])
    ax_value = fig.add_subplot(grid[0, 1])
    common = {
        "color": COLORS["asb_blue"],
        "linewidth": 1.45,
        "marker": "o",
        "markersize": 3.8,
        "markerfacecolor": "white",
        "markeredgecolor": COLORS["asb_blue"],
        "markeredgewidth": 0.9,
        "elinewidth": 0.85,
        "capsize": 2.0,
        "capthick": 0.8,
        "zorder": 3,
    }

    ax_regret.errorbar(x, regret_mean, yerr=regret_se, **common)
    ax_regret.axhline(
        0.0, color=COLORS["charcoal"], linewidth=0.7, alpha=0.8, zorder=1
    )
    ax_regret.set_title(
        "Cumulative regret (relevance only − ASB)", pad=3.0, fontsize=8.3
    )
    ax_regret.set_ylabel("Regret difference", labelpad=2.0, fontsize=8.0)
    ax_regret.set_xlabel("Primary-outcome budget (%)", labelpad=2.0, fontsize=8.0)
    _light_y_grid(ax_regret)

    ax_value.errorbar(x, value_mean, yerr=value_se, **common)
    ax_value.axhline(
        0.0, color=COLORS["charcoal"], linewidth=0.7, alpha=0.8, zorder=1
    )
    ax_value.set_title(
        "Terminal policy value (ASB − relevance only)", pad=3.0, fontsize=8.3
    )
    ax_value.set_ylabel(r"Value difference ($\times 10^{-3}$)", labelpad=2.0, fontsize=8.0)
    ax_value.set_xlabel("Primary-outcome budget (%)", labelpad=2.0, fontsize=8.0)
    _light_y_grid(ax_value)

    ticks = [2.0, 3.0, 4.0, 6.0, 8.0, 12.0, 16.0, 24.0]
    for ax in (ax_regret, ax_value):
        ax.set_xlim(1.0, 25.0)
        ax.set_xticks(ticks)
        ax.tick_params(axis="x", labelsize=7.15)
        ax.tick_params(axis="y", labelsize=7.5)

    low = float(np.min(regret_mean - regret_se))
    high = float(np.max(regret_mean + regret_se))
    span = max(high - low, 1.0)
    ax_regret.set_ylim(min(0.0, low) - 0.08 * span, max(0.0, high) + 0.08 * span)

    low = float(np.min(value_mean - value_se))
    high = float(np.max(value_mean + value_se))
    span = max(high - low, 0.1)
    ax_value.set_ylim(min(0.0, low) - 0.08 * span, max(0.0, high) + 0.08 * span)

    fig.subplots_adjust(left=0.073, right=0.995, bottom=0.265, top=0.875)
    _save(fig, output)
    plt.close(fig)


==> anc/code/utils/results.py <==
from __future__ import annotations

from pathlib import Path
from typing import Any

import pandas as pd


def write_rows(path: Path, rows: list[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    frame = pd.DataFrame(rows)
    frame.to_csv(path, index=False)


==> anc/code/utils/stats.py <==
from __future__ import annotations

import math

import numpy as np
import pandas as pd


def mean_se(matrix: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    values = np.asarray(matrix, dtype=float)
    return (
        np.mean(values, axis=0),
        np.std(values, axis=0, ddof=1) / math.sqrt(values.shape[0]),
    )


def hierarchical_mean_se(
    rows: pd.DataFrame, value: str
) -> tuple[float, float]:
    world_means: list[float] = []
    within_variances: list[float] = []
    repetitions: list[int] = []
    for world in sorted(rows["world"].unique()):
        values = rows.loc[rows["world"] == world, value].to_numpy(float)
        world_means.append(float(np.mean(values)))
        within_variances.append(float(np.var(values, ddof=1)))
        repetitions.append(len(values))
    if len(set(repetitions)) != 1:
        raise RuntimeError("unbalanced KuaiRec randomization grid")
    W = len(world_means)
    R = repetitions[0]
    within = float(np.mean(within_variances))
    variance_world_means = float(np.var(np.asarray(world_means), ddof=1))
    between = max(0.0, variance_world_means - within / R)
    se = math.sqrt(between / W + within / (W * R))
    return float(np.mean(rows[value].to_numpy(float))), float(se)


def _average_ranks(values: np.ndarray) -> np.ndarray:
    values = np.asarray(values, dtype=float)
    order = np.argsort(values, kind="mergesort")
    sorted_values = values[order]
    ranks_sorted = np.empty(len(values), dtype=float)
    i = 0
    while i < len(values):
        j = i + 1
        while j < len(values) and sorted_values[j] == sorted_values[i]:
            j += 1
        ranks_sorted[i:j] = 0.5 * (i + j - 1) + 1.0
        i = j
    ranks = np.empty(len(values), dtype=float)
    ranks[order] = ranks_sorted
    return ranks


def spearman(x: np.ndarray, y: np.ndarray) -> float:
    rx = _average_ranks(x)
    ry = _average_ranks(y)
    return float(np.corrcoef(rx, ry)[0, 1])

